Reducing Opacity to Linearizability: A Sound and Complete Method

Transactional memory is a mechanism that manages thread synchronisation on behalf of a programmer so that blocks of code execute with an illusion of atomicity. The main safety criterion for transactional memory is opacity, which defines conditions for serialising concurrent transactions. Proving opacity is complicated because it allows concurrent transactions to observe distinct memory states, while TM implementations are typically based on one single shared store. This paper presents a sound and complete method, based on coarse-grained abstraction, for reducing proofs of opacity to the relatively simpler correctness condition: linearizability. We use our methods to verify TML and NORec from the literature and show our techniques extend to relaxed memory models by showing that both are opaque under TSO without requiring additional fences. Our methods also elucidate TM designs at higher level of abstraction; as an application, we develop a variation of NORec with fast-path reads transactions. All our proofs have been mechanised, either in the Isabelle theorem prover or the PAT model checker.

==> anc/Isabelle/NORec-var/CGA.thy <==
theory CGA
imports Transitions Interface Utilities
begin

datatype pc =
  Begin
| Commit
| Read
| Write

type_synonym status = "pc Interface.Status"

record state =
  store :: "L \<Rightarrow> V"
  status :: "T \<Rightarrow> status"
  val :: "T \<Rightarrow> V"
  addr :: "T \<Rightarrow> L"

  (* Read and write set for lazy TM *)
  write_set :: "T \<Rightarrow> L \<Rightarrow> V option"
  read_set :: "T \<Rightarrow> L \<Rightarrow> V option"

  (* Auxillary variables *)
  commits :: nat
  last_read_validation :: "T \<Rightarrow> nat"

definition validate :: "T \<Rightarrow> state \<Rightarrow> bool" where
  "validate t s \<equiv> (\<forall>l v. read_set s t l = Some v \<longrightarrow> v = store s l)"

lemma validate_def_var: "validate t s = (\<forall>l. case read_set s t l of (Some v) \<Rightarrow> v = store s l | None \<Rightarrow> True)"
  apply (auto simp add: validate_def)
  apply (simp add: option.case_eq_if)
  by (metis (full_types) option.case_eq_if option.distinct(1) option.sel)

definition update_status :: "T \<Rightarrow> status \<Rightarrow> state \<Rightarrow> state" where
  "update_status t st \<equiv> \<lambda>s. s \<lparr> status := ((status s) (t := st))\<rparr>"

definition update_val :: "T \<Rightarrow> V \<Rightarrow> state \<Rightarrow> state" where
  "update_val t v \<equiv> \<lambda>s. s \<lparr> val := ((val s) (t := v))\<rparr>"

definition update_addr :: "T \<Rightarrow> L \<Rightarrow> state \<Rightarrow> state" where
  "update_addr t l \<equiv> \<lambda>s. s \<lparr> addr := ((addr s) (t := l))\<rparr>"

definition update_store :: "L \<Rightarrow> V \<Rightarrow> state \<Rightarrow> state" where
  "update_store l v \<equiv> \<lambda>s. s \<lparr> store := ((store s) (l := v)) \<rparr>"

definition update_write_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> state \<Rightarrow> state"
  where
  "update_write_set t l v \<equiv> \<lambda>s. s \<lparr> write_set := update_partial t l v (write_set s)\<rparr>"  

definition update_read_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> state \<Rightarrow> state"
  where
  "update_read_set t l v \<equiv> \<lambda>s. s \<lparr> read_set := update_partial t l v (read_set s)\<rparr>"  

definition update_store_set :: "(L \<Rightarrow> V option) \<Rightarrow> state \<Rightarrow> state" where
  "update_store_set ws \<equiv> \<lambda>s. s \<lparr> store := (\<lambda>l. if ws l = None then store s l else the (ws l)) \<rparr>"

definition update_last_read_validation :: "T \<Rightarrow> nat \<Rightarrow> state \<Rightarrow> state"
  where
  "update_last_read_validation t n s \<equiv> s\<lparr> last_read_validation := ((last_read_validation s) (t := n)) \<rparr>"


definition start :: "state \<Rightarrow> bool" where
  "start s \<equiv>
      (\<forall>t. status s t = NotStarted)
    \<and> store s \<in> mem_initial
    \<and> commits s = 0
    \<and> (\<forall>t. last_read_validation s t = 0)
    \<and> (\<forall>t l. read_set s t l = None)
    \<and> (\<forall>t l. write_set s t l = None)"

definition cga_pre :: "T \<Rightarrow> pc Event \<Rightarrow> state \<Rightarrow> bool" where
  "cga_pre t e s \<equiv>
      e \<noteq> External Cancel
    \<and> (e = External Abort \<longrightarrow> status s t = AbortPending)
    \<and> (case e of
           External a \<Rightarrow> ext_enabled (status s t) a
         | Internal a \<Rightarrow> status s t = Pending a)"

fun ext_eff :: "T \<Rightarrow> Action \<Rightarrow> state \<Rightarrow> state" where
  "ext_eff t BeginInv = update_status t (Pending Begin)"
| "ext_eff t BeginResp = update_status t Ready"
| "ext_eff t CommitInv = update_status t (Pending Commit)"
| "ext_eff t CommitResp = update_status t Committed"
| "ext_eff t Abort = update_status t Aborted"
| "ext_eff t (ReadInv l) = update_addr t l \<circ>> update_status t (Pending Read)"
| "ext_eff t (ReadResp v) = update_status t Ready"
| "ext_eff t (WriteInv l v) = update_addr t l \<circ>> update_val t v \<circ>> update_status t (Pending Write)"
| "ext_eff t WriteResp = update_status t Ready"

fun int_eff :: "T \<Rightarrow> pc \<Rightarrow> state \<Rightarrow> state" where
  "int_eff t Begin = update_status t BeginResponding"

| "int_eff t Commit = (\<lambda>s.
    if (\<forall>l. write_set s t l = None)
    then (update_status t CommitResponding) s
    else (if validate t s
      then (update_store_set (write_set s t) \<circ>> commits_update (\<lambda>n. n + 1) \<circ>> update_status t CommitResponding) s
      else update_status t AbortPending s))"

| "int_eff t Read = (\<lambda>s.
    case write_set s t (addr s t) of
      Some v \<Rightarrow> update_val t v (update_status t (ReadResponding v) s)
    | None \<Rightarrow> case read_set s t (addr s t) of
                Some v \<Rightarrow> update_val t v (update_status t (ReadResponding v) s)
              | None \<Rightarrow> if validate t s
                        then let v  = store s (addr s t) in (update_val t v \<circ>> update_last_read_validation t (commits s) \<circ>> update_read_set t (addr s t) v \<circ>> update_status t (ReadResponding v)) s
                        else update_status t AbortPending s)"

| "int_eff t Write = (\<lambda>s. update_write_set t (addr s t) (val s t) s) \<circ>> update_status t WriteResponding"

fun cga_eff :: "T \<Rightarrow> pc Event \<Rightarrow> state \<Rightarrow> state" where
  "cga_eff t (Internal a) = int_eff t a"
| "cga_eff t (External a) = ext_eff t a"

definition CGA :: "(state, pc) daut" where
  "CGA \<equiv> \<lparr> daut.start = start, daut.pre = cga_pre, daut.eff = cga_eff \<rparr>"

definition global_inv :: "state \<Rightarrow> bool" where
  "global_inv s \<equiv> True"

definition is_writer :: "state \<Rightarrow> T \<Rightarrow> bool" where
  "is_writer s t \<equiv> (\<exists>l. write_set s t l \<noteq> None)"

definition txn_inv :: "T \<Rightarrow> pc Event \<Rightarrow> state \<Rightarrow> bool" where
  "txn_inv t e s \<equiv> cga_pre t e s \<longrightarrow>
   (case e of
     External BeginInv \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
   | Internal Begin \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
   | External BeginResp \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
   | External (ReadResp v) \<Rightarrow> v = val s t
   | External WriteResp \<Rightarrow> write_set s t \<noteq> Map.empty
   | _ \<Rightarrow> True)"

lemma Event_split:
  "\<lbrakk>b = External BeginInv \<Longrightarrow> P;
    b = Internal Begin \<Longrightarrow> P;
    b = External BeginResp \<Longrightarrow> P;
    \<And> l. b = External (ReadInv l) \<Longrightarrow> P;
    b = Internal Read \<Longrightarrow> P;
    \<And> v. b = External (ReadResp v) \<Longrightarrow> P;
    \<And> l v. b = External (WriteInv l v) \<Longrightarrow> P;
    b = Internal Write \<Longrightarrow> P;
    b = External WriteResp \<Longrightarrow> P;
    b = External CommitInv \<Longrightarrow> P;
    b = Internal Commit \<Longrightarrow> P;
    b = External CommitResp \<Longrightarrow> P;
    b = External Cancel \<Longrightarrow> P;
    b = External Abort \<Longrightarrow> P \<rbrakk>
   \<Longrightarrow>
    P"
  apply (cases rule: Event.exhaust[where y = b])
  using Action.exhaust_sel apply blast
  using pc.exhaust apply blast
  done

lemmas unfold_updates =
  update_status_def
  update_addr_def
  update_val_def
  update_store_def
  update_read_set_def
  update_write_set_def
  update_store_set_def
  update_last_read_validation_def

lemmas cga_simps =
  txn_inv_def
  cga_pre_def
  ext_enabled_def
  unfold_updates
  is_writer_def
  global_inv_def

(* Begin *)

lemma txn_inv_pres_begin_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External BeginInv);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   apply (cases rule: Event_split[of b])
   by (auto simp add: cga_simps)

lemma txn_inv_pres_begin_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External BeginInv);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_begin_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (Internal Begin);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_begin_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (Internal Begin);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_begin_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External BeginResp);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_begin_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External BeginResp);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

(* Read *)

lemma txn_inv_pres_read_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External (ReadInv l));
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   apply (cases rule: Event_split[of b])
   by (auto simp add: cga_simps)

lemma txn_inv_pres_read_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = External (ReadInv l);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_read_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (Internal Read);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps split: option.split)

lemma txn_inv_pres_read_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (Internal Read);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps update_partial_def split: option.split)

lemma txn_inv_pres_read_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External (ReadResp v));
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_read_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = External (ReadResp l);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

(* Write *)

lemma txn_inv_pres_write_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External (WriteInv l v));
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_write_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = External (WriteInv l v);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_write_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (Internal Write);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps update_partial_def)

lemma txn_inv_pres_write_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (Internal Write);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   apply (cases rule: Event_split[of b])
   by (simp add: cga_simps update_partial_def)+

lemma txn_inv_pres_write_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External WriteResp);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_write_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = External WriteResp;
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

(* Commit *)

lemma txn_inv_pres_commit_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External CommitInv);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_commit_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External CommitInv);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_commit_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (Internal Commit);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   apply (cases rule: Event_split[of b])
   apply (simp_all add: cga_simps)
   done

lemma txn_inv_pres_commit_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (Internal Commit);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_commit_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External CommitResp);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_commit_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External CommitResp);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_cancel_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External Cancel);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_cancel_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External Cancel);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_abort_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External Abort);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_abort_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External Abort);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma allE2: "\<forall>x. P x \<Longrightarrow> (P x \<Longrightarrow> P y \<Longrightarrow> Q) \<Longrightarrow> Q"
  by auto

lemma start_invariant: "daut.start CGA s \<Longrightarrow> txn_inv t e s"
  apply (cases rule: Event_split[of e])
  apply (simp_all add: txn_inv_def cga_pre_def CGA_def start_def ext_enabled_def)
  apply (erule conjE)+
  by blast

lemma total_inv: "invariant (ioa CGA) (\<lambda>s. global_inv s \<and> (\<forall>e t. txn_inv t e s))"
proof (intro invariant_intro conjI allI)
  fix s
  assume "daut.start CGA s"
  thus "global_inv s"
    by (simp add: CGA_def start_def global_inv_def)
next
  fix s e t
  assume "daut.start CGA s"
  thus "txn_inv t e s"
    by (rule start_invariant)
next
  fix s
  show "preserved  CGA (\<lambda>s. global_inv s \<and> (\<forall>e t. txn_inv t e s)) s"
    apply (simp only: preserved_def)
    apply (intro allI impI)
    apply (erule conjE)+
    apply (intro conjI allI)
  proof -
    fix t a
    assume "pre CGA t a s" and "global_inv s" and "\<forall>e t. (txn_inv t e s)"
    thus "global_inv (eff CGA t a s)"
      apply (cases rule: Event_split[of a])
      by (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)+
  next
    fix t a e t'
    assume "pre CGA t a s" and "global_inv s" and "\<forall>e t. txn_inv t e s"
    thus "txn_inv t' e (eff CGA t a s)"
      apply (cases "t' = t")
      apply (erule ssubst)
      apply (erule_tac x = e and y = a in allE2)
      apply (erule_tac x = t in allE)
      apply (erule_tac x = t in allE)
      apply (cases rule: Event_split[of a])
      apply (simp_all add: CGA_def del: cga_eff.simps)
      apply (rule txn_inv_pres_begin_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_cancel_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_abort_self, simp, simp, simp, simp)
      apply (erule_tac x = e and y = a in allE2)
      apply (erule_tac x = t' in allE)
      apply (erule_tac x = t in allE)   
      apply (cases rule: Event_split[of a])
      apply (rule txn_inv_pres_begin_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_cancel_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_abort_other, simp, simp, simp, simp, simp, simp)
      done
  qed
qed

lemma reachable_invariant: "reach CGA s \<Longrightarrow> txn_inv t e s"
  using invariant_elim total_inv by fastforce

end

==> anc/Isabelle/NORec-var/CGACorrect.thy <==
theory CGACorrect
imports CGA TMS2Var "~~/src/HOL/Eisbach/Eisbach_Tools"
begin

definition step_correspondence :: "CGA.state \<Rightarrow> T \<Rightarrow> CGA.pc \<Rightarrow> TMS2Var.InternalAction option"
  where
  "step_correspondence cs t a \<equiv>
    case a of
        Read \<Rightarrow> (case CGA.write_set cs t (addr cs t) of
          Some v \<Rightarrow> Some (DoRead (addr cs t) (commits cs))
        | None \<Rightarrow> (case CGA.read_set cs t (addr cs t) of
            Some v \<Rightarrow> Some (DoRead (addr cs t) (last_read_validation cs t))
          | None \<Rightarrow> if validate t cs
                    then Some (DoRead (addr cs t) (commits cs))
                    else None))
      | Write \<Rightarrow> Some (DoWrite (addr cs t) (val cs t))
      | Commit \<Rightarrow> if (\<forall>l. CGA.write_set cs t l = None) then Some DoCommitReadOnly
                  else (if validate t cs then Some DoCommitWriter else None)
      | _ \<Rightarrow> None"

lemma scf1: "step_correspondence cs t a = Some DoCommitReadOnly \<longleftrightarrow>
  ((\<forall>l. CGA.write_set cs t l = None) \<and> a = Commit)"
  by (cases a) (auto simp add: step_correspondence_def split: option.split)

lemma scf2: "step_correspondence cs t a = Some DoCommitWriter \<longleftrightarrow>
  ((\<exists>l v. CGA.write_set cs t l = Some v) \<and> validate t cs \<and> a = Commit)"
  by (cases a) (auto simp add: step_correspondence_def split: option.split)

lemma scf3: "step_correspondence cs t a = Some (DoWrite x v) \<longleftrightarrow>
  (x = addr cs t \<and> v = val cs t \<and> a = Write)"
  by (cases a) (auto simp add: step_correspondence_def split: option.split)

lemma scf4: "step_correspondence cs t a = Some (DoRead x n) \<longleftrightarrow>
  ( (x = addr cs t \<and> a = Read)
  \<and> ((\<exists>v. CGA.write_set cs t x = Some v \<and> n = commits cs)
      \<or> (CGA.write_set cs t (addr cs t) = None \<and> (\<exists>v. CGA.read_set cs t (addr cs t) = Some v) \<and> n = last_read_validation cs t)
      \<or> (CGA.read_set cs t x = None \<and> CGA.write_set cs t (addr cs t) = None \<and> validate t cs \<and> n = commits cs)))"
  by (cases a) (auto simp add: step_correspondence_def split: option.split)

(*
lemma scf1': "step_correspondence cs t Commit = Some DoCommitReadOnly \<longleftrightarrow>
  ((\<forall>l. CGA.write_set cs t l = None))"
  by (auto simp add: step_correspondence_def split: option.split)

lemma scf2': "step_correspondence cs t Commit = Some DoCommitWriter \<longleftrightarrow>
  ((\<exists>l v. CGA.write_set cs t l = Some v) \<and> validate t cs)"
  by (auto simp add: step_correspondence_def split: option.split)

lemma scf3': "step_correspondence cs t Write = Some (DoWrite x v) \<longleftrightarrow>
  (x = addr cs t \<and> v = val cs t)"
  by (auto simp add: step_correspondence_def split: option.split)

lemma scf4': "step_correspondence cs t Read = Some (DoRead x n) \<longleftrightarrow>
  ( (n = commits cs \<and> x = addr cs t)
  \<and> ((\<exists>v. CGA.write_set cs t x = Some v) \<or> (CGA.write_set cs t (addr cs t) = None \<and> validate t cs)))"
  by (auto simp add: step_correspondence_def split: option.split)
*)

lemmas sc_simps = scf1 scf2 scf3 scf4

(* lemmas sc_simps' = scf1' scf2' scf3' scf4' *)

lemma step_correspondence_None_cases:
  assumes "step_correspondence cs t a = None"
  shows "(a = Read \<and> \<not> validate t cs \<and> CGA.write_set cs t (addr cs t) = None \<and> CGA.read_set cs t (addr cs t) = None)
       \<or> (a = Commit \<and> \<not> validate t cs \<and> (\<exists>l v. CGA.write_set cs t l = Some v))
       \<or> (a = Begin)"
  using assms
  apply (cases a)
  apply (auto simp add: step_correspondence_def split: option.splits)
  apply (metis option.distinct(1))
  by (meson not_None_eq)

lemma step_correspondence_None:
  assumes "step_correspondence cs t a = None"
  and "a = Read \<Longrightarrow> \<not> validate t cs \<Longrightarrow> CGA.write_set cs t (addr cs t) = None \<Longrightarrow> CGA.read_set cs t (addr cs t) = None \<Longrightarrow> P"
  and "\<And>l v. a = Commit \<Longrightarrow> \<not> validate t cs \<Longrightarrow> CGA.write_set cs t l = Some v \<Longrightarrow> P"
  and "a = Begin \<Longrightarrow> P"
  shows "P"
  by (meson assms(1) assms(2) assms(3) assms(4) step_correspondence_None_cases)

lemma step_correspondence_None_var:
  assumes "step_correspondence cs t a = None"
  and "\<not> validate t cs \<Longrightarrow> CGA.write_set cs t (addr cs t) = None \<Longrightarrow> CGA.read_set cs t (addr cs t) = None \<Longrightarrow> P Read"
  and "\<And>l v. \<not> validate t cs \<Longrightarrow> CGA.write_set cs t l = Some v \<Longrightarrow> P Commit"
  and "P Begin"
  shows "P a"
  by (metis assms(1) assms(2) assms(3) assms(4) step_correspondence_None)

definition global_rel :: "CGA.state \<Rightarrow> State \<Rightarrow> bool" where
  "global_rel cs as \<equiv> (commits cs = max_index as) \<and> latest_store as = store cs"

definition in_flight :: "T \<Rightarrow> CGA.state \<Rightarrow> Interface.State \<Rightarrow> bool" where
  "in_flight t cs as \<equiv>
     (state.write_set cs t = State.write_set as t) \<and>
     (State.read_set as t = state.read_set cs t)"

definition lrv :: "T \<Rightarrow> CGA.state \<Rightarrow> Interface.State \<Rightarrow> bool" where
  "lrv t cs as  \<equiv>
     (Map.empty \<noteq> state.read_set cs t \<longrightarrow> (begin_index as t \<le> last_read_validation cs t) \<and> (last_read_validation cs t \<le> max_index as)) \<and>
     (Map.empty \<noteq> state.read_set cs t \<longrightarrow> valid_index as t (last_read_validation cs t))"

definition txn_rel :: "T \<Rightarrow> CGA.pc Event \<Rightarrow> CGA.state \<Rightarrow> State \<Rightarrow> bool"
  where
  "txn_rel t e cs0 as0 \<equiv> (in_flight t cs0 as0 \<and> lrv t cs0 as0) \<and>
     (cga_pre t e cs0 \<longrightarrow>
       (case e of
          External BeginInv \<Rightarrow> State.status as0 t = NotStarted
        | Internal Begin \<Rightarrow> State.status as0 t = BeginResponding
        | External BeginResp \<Rightarrow> State.status as0 t = BeginResponding
        | Internal Read \<Rightarrow> State.status as0 t = Pending (ReadPending (addr cs0 t))
        | External (ReadResp v) \<Rightarrow> State.status as0 t = ReadResponding (val cs0 t)
        | Internal Write \<Rightarrow> State.status as0 t = Pending (WritePending (addr cs0 t) (val cs0 t))
        | External WriteResp \<Rightarrow> State.status as0 t = WriteResponding
        | Internal Commit \<Rightarrow> State.status as0 t = Pending CommitPending
        | External CommitResp \<Rightarrow> State.status as0 t = CommitResponding
        | External Abort \<Rightarrow> State.status as0 t \<notin> {NotStarted, Ready, CommitResponding, Committed, Aborted}
        | External Cancel \<Rightarrow> False
        | _ \<Rightarrow> State.status as0 t = Ready))"

definition sim_rel :: "CGA.state \<Rightarrow> State \<Rightarrow> bool"
  where
  "sim_rel cs as \<equiv> global_rel cs as \<and> (\<forall>t a. txn_rel t a cs as)"

named_theorems simps

method double_case_simp for a and b :: "pc Event" declares simps =
  (cases a; (rule CGA.Event_split[where b = b]; simp add: simps))

lemma tms2_reachable_invariant: "reach TMS2Var s \<Longrightarrow> txn_inv t e s"
  using invariant_elim total_inv by fastforce

lemma ws_empty: "(\<forall>l. state.write_set cs t l = None) \<longleftrightarrow> state.write_set cs t = Map.empty"
  by auto

lemmas cga_tms2_simps =
  cga_simps TMS2Var.unfold_tms2 RWMemory.all_simps txn_rel_def

lemma txn_rel_self_preserved_stutter_Begin:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv at (Internal pc) cs0"
  and "\<forall>c. TMS2Var.txn_inv at c as0"
  and "global_rel cs0 as0"
  and "txn_rel at (Internal pc) cs0 as0"
  and "cga_pre at (Internal pc) cs0"
  and "step_correspondence cs0 at pc = None"
  and [simp]: "pc = Begin"
  shows "txn_rel at b (cga_eff at (Internal pc) cs0) as0"
proof -
  from assms spec[where P="\<lambda> c. TMS2Var.txn_inv at c as0" and x="External BeginResp"]
  have "begin_index as0 at \<le> max_index as0"
    by (simp add: cga_tms2_simps TMS2Var.txn_inv_def)
  thus "txn_rel at b (cga_eff at (Internal pc) cs0) as0" using assms
    by (simp_all add: global_rel_def cga_tms2_simps all_utilities in_flight_def lrv_def split: TMS2Var.splits)
qed

lemma txn_rel_self_preserved_stutter_Commit:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv at (Internal pc) cs0"
  and "\<forall>c. TMS2Var.txn_inv at c as0"
  and "global_rel cs0 as0"
  and "txn_rel at (Internal pc) cs0 as0"
  and "cga_pre at (Internal pc) cs0"
  and "step_correspondence cs0 at pc = None"
  and [simp]: "pc = Commit"
  shows "txn_rel at b (cga_eff at (Internal pc) cs0) as0"
proof -
  show ?thesis using assms
    apply (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2Var.splits)
    apply safe
    apply (simp_all add: step_correspondence_def in_flight_def lrv_def)
    by (metis option.distinct(1))
qed

lemma txn_rel_self_preserved_stutter_Read:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv at (Internal pc) cs0"
  and "\<forall>c. TMS2Var.txn_inv at c as0"
  and "global_rel cs0 as0"
  and "txn_rel at (Internal pc) cs0 as0"
  and "cga_pre at (Internal pc) cs0"
  and "step_correspondence cs0 at pc = None"
  and [simp]: "state.write_set cs0 at (addr cs0 at) = None"
  and [simp]: "state.read_set cs0 at (addr cs0 at) = None"
  and [simp]: "pc = Read"
  shows "txn_rel at b (cga_eff at (Internal pc) cs0) as0"
proof -
  show ?thesis using assms
    apply (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2Var.splits)
    apply safe
    by (simp_all add: step_correspondence_def in_flight_def lrv_def split: option.split)
qed

lemma read_set_empty: "state.read_set cs t \<noteq> Map.empty \<longleftrightarrow> (\<exists>l v. state.read_set cs t l = Some v)"
  by auto

lemma max_Suc: "max (Suc n) n = Suc n"
  by simp

lemma case_Some: "(case Some x of Some x \<Rightarrow> x) \<longleftrightarrow> x"
  by simp

lemma max_index_mono: "dom (stores as0) \<noteq> {} \<Longrightarrow> finite (dom (stores as1)) \<Longrightarrow> dom (stores as0) \<subseteq> dom (stores as1) \<Longrightarrow> max_index as0 \<le> max_index as1"
  apply (simp add: max_index_def)
  by (simp add: Max_mono)

method solve_lrv =
  (simp add: lrv_def in_flight_def,
   (intro conjI,
   rule max_index_mono,
   simp,
   simp,
   simp,
   simp add: valid_index_def,
   intro conjI,
   rule max_index_mono,
   simp,
   simp,
   simp,
   simp add: read_consistent_def value_at_def store_at_def  validate_def_var latest_store_def,
   force)?)

lemma CGA_simulation:
  "standard_simulation CGA TMS2Var step_correspondence sim_rel"
proof (unfold standard_simulation_def, intro conjI allI impI exI)
  fix cs
  assume "daut.start CGA cs"
  thus "sim_rel cs default_start"
  proof (auto simp add: sim_rel_def CGA_def CGA.start_def cga_pre_def)
    fix t e
    assume "\<forall>t. state.status cs t = NotStarted"
    and "store cs \<in> mem_initial"
    and "commits cs = 0"
    and "\<forall>t. last_read_validation cs t = 0"
    and "\<forall>t l. state.read_set cs t l = None"
    and "\<forall>t l. state.write_set cs t l = None"
    note assms = this
    thus "txn_rel t e cs default_start"
      apply -
      apply (rule CGA.Event_split[where b = e])
      by (auto simp add: txn_rel_def cga_pre_def ext_enabled_def default_start_def ws_empty store_at_def max_index_def dom_def in_flight_def lrv_def)
    from assms show "global_rel cs default_start"
      by (simp add: global_rel_def default_start_def max_index_def latest_store_def store_at_def dom_def mem_initial_def)
   qed
next
  fix cs
  assume "daut.start CGA cs"
  thus "daut.start TMS2Var default_start"
    by (simp add: CGA_def CGA.start_def Interface.start_def default_start_def initial_stores_def mem_initial_def)
next
  show "standard_sim_ext_step CGA TMS2Var sim_rel"
    unfolding standard_sim_ext_step_def
  proof (intro allI impI, (erule conjE)+, rule conjI)
    fix cs as a t
    assume "sim_rel cs as" and "reach CGA cs"
    and "pre CGA t (External a) cs"
    thus "pre TMS2Var t (External a) as"
      apply (simp add: sim_rel_def)
      apply (erule conjE)
      apply (erule_tac x = t in allE)
      apply (erule_tac x = "External a" in allE)
      apply -
      apply (drule CGA.reachable_invariant[where t = t and e = "External a"])
      apply (cases a)
      apply (simp_all add: CGA_def cga_pre_def tms_pre_def ext_enabled_def sim_rel_def status_enabled_def txn_rel_def CGA.txn_inv_def)
      done
  next
    fix cs as a t
    assume "sim_rel cs as" and "reach CGA cs"
    and "pre CGA t (External a) cs"
    thus "sim_rel (eff CGA t (External a) cs) (eff TMS2Var t (External a) as)"
    proof (simp add: sim_rel_def, intro conjI allI)
      fix t' b
      assume "global_rel cs as \<and> (\<forall>t a. txn_rel t a cs as)"
      hence "txn_rel t' b cs as" and "txn_rel t (External a) cs as"
        by auto

      from this and `pre CGA t (External a) cs` and CGA.reachable_invariant[OF `reach CGA cs`, where t = t and e = "External a"]
      show "txn_rel t' b (eff CGA t (External a) cs) (tms_eff t (External a) as)"
        apply -
        apply (cases a; rule CGA.Event_split[where b = b])
        apply (simp_all add: txn_rel_def cga_pre_def ext_enabled_def CGA_def tms_eff_def TMS2Var.ext_eff_def unfold_updates CGA.update_status_def lrv_def in_flight_def update_addr_def update_val_def CGA.txn_inv_def max_index_def read_consistent_def store_at_def read_set_empty)
        by (intro conjI impI; (erule conjE)+; simp)+
    next
      assume "global_rel cs as \<and> (\<forall>t a. txn_rel t a cs as)"
      and "pre CGA t (External a) cs"
      thus "global_rel (eff CGA t (External a) cs) (tms_eff t (External a) as)"
      apply -
      apply (erule conjE)
      apply (cases a)
      by (simp_all add: global_rel_def max_index_def latest_store_def store_at_def cga_pre_def ext_enabled_def CGA_def tms_eff_def TMS2Var.ext_eff_def unfold_updates CGA.update_status_def in_flight_def update_addr_def update_val_def)
    qed
  qed
next
  show "standard_sim_stutter CGA TMS2Var step_correspondence sim_rel"
    unfolding standard_sim_stutter_def
  proof (intro impI allI, (erule conjE)+)
    fix cs as a t
    assume "reach CGA cs"
    and "reach TMS2Var as"
    and "sim_rel cs as"
    and "pre CGA t (Internal a) cs"
    and sc_None: "step_correspondence cs t a = None"

    note assms = this

    from `step_correspondence cs t a = None`
    show "sim_rel (eff CGA t (Internal a) cs) as"

    proof (rule step_correspondence_None)
      assume [simp]: "a = Read"
      and "\<not> validate t cs"
      and ws_None: "state.write_set cs t (addr cs t) = None"
      and rs_None: "state.read_set cs t (addr cs t) = None"
      have "global_rel cs as" and "\<forall>t' e. txn_rel t' e cs as"
        using \<open>sim_rel cs as\<close> sim_rel_def apply auto[1]      
        using \<open>sim_rel cs as\<close> sim_rel_def by auto

      show "sim_rel (eff CGA t (Internal a) cs) as"
      proof (auto simp add: sim_rel_def)
        from `global_rel cs as` and `\<not> validate t cs` and ws_None
        show "global_rel (eff CGA t (Internal Read) cs) as"
          by (auto simp add: global_rel_def CGA_def CGA.unfold_updates option.case_eq_if)
      next
        fix t' e

        have "txn_rel t' e cs as"
          by (simp add: \<open>\<forall>t' e. txn_rel t' e cs as\<close>)

        from this `pre CGA t (Internal a) cs` `\<not> validate t cs` and ws_None
        show "txn_rel t' e (eff CGA t (Internal Read) cs) as"
          apply -
          apply (cases "t = t'")
          apply (metis rs_None CGA.reachable_invariant CGA_def \<open>\<forall>t' e. txn_rel t' e cs as\<close> \<open>a = Read\<close> \<open>global_rel cs as\<close> assms(1) assms(2) daut.select_convs(2) daut.select_convs(3) global_inv_def sc_None tms2_reachable_invariant txn_rel_self_preserved_stutter_Read)
          apply (rule CGA.Event_split[where b = e])
          by (auto simp add: rs_None validate_def stores_domain_def CGA.txn_inv_def txn_rel_def CGA_def CGA.unfold_updates lrv_def in_flight_def update_partial_def cga_pre_def ext_enabled_def)
      qed
    next
      fix l v
      assume [simp]: "a = Commit"
      and "\<not> validate t cs"
      and ws_Some: "state.write_set cs t l = Some v"
      have "global_rel cs as" and "\<forall>t' e. txn_rel t' e cs as"
        using \<open>sim_rel cs as\<close> sim_rel_def apply auto[1]      
        using \<open>sim_rel cs as\<close> sim_rel_def by auto

      show "sim_rel (eff CGA t (Internal a) cs) as"
      proof (auto simp add: sim_rel_def)
        from `global_rel cs as` and `\<not> validate t cs` and ws_Some
        show "global_rel (eff CGA t (Internal Commit) cs) as"
          by (auto simp add: global_rel_def CGA_def CGA.unfold_updates)        
      next
        fix t' e

        have "txn_rel t' e cs as"
          by (simp add: \<open>\<forall>t' e. txn_rel t' e cs as\<close>)

        from this `pre CGA t (Internal a) cs` `\<not> validate t cs` and ws_Some
        show "txn_rel t' e (eff CGA t (Internal Commit) cs) as"
          apply -
          apply (cases "t = t'")
          apply (metis CGA.reachable_invariant CGA_def \<open>\<forall>t' e. txn_rel t' e cs as\<close> \<open>a = Commit\<close> \<open>global_rel cs as\<close> assms(1) assms(2) daut.select_convs(2) daut.select_convs(3) global_inv_def sc_None tms2_reachable_invariant txn_rel_self_preserved_stutter_Commit)
          apply (rule CGA.Event_split[where b = e])
          by (auto simp add: validate_def stores_domain_def CGA.txn_inv_def txn_rel_def CGA_def CGA.unfold_updates lrv_def in_flight_def update_partial_def cga_pre_def ext_enabled_def)
      qed
    next
      assume [simp]: "a = Begin"
      have "global_rel cs as" and "\<forall>t' e. txn_rel t' e cs as"
        using \<open>sim_rel cs as\<close> sim_rel_def apply auto[1]      
        using \<open>sim_rel cs as\<close> sim_rel_def by auto

      show "sim_rel (eff CGA t (Internal a) cs) as"
      proof (auto simp add: sim_rel_def)
        from `global_rel cs as`
        show "global_rel (eff CGA t (Internal Begin) cs) as"
          by (auto simp add: global_rel_def CGA_def CGA.unfold_updates)
      next
        fix t' e

        have "txn_rel t' e cs as"
          by (simp add: \<open>\<forall>t' e. txn_rel t' e cs as\<close>)

        from this `pre CGA t (Internal a) cs`
        show "txn_rel t' e (eff CGA t (Internal Begin) cs) as"
          apply (cases "t = t'")
          apply (metis CGA.reachable_invariant CGA_def \<open>\<forall>t' e. txn_rel t' e cs as\<close> \<open>a = Begin\<close> \<open>global_rel cs as\<close> assms(1) assms(2) assms(4) daut.select_convs(2) daut.select_convs(3) global_inv_def sc_None tms2_reachable_invariant txn_rel_self_preserved_stutter_Begin)
          apply (rule CGA.Event_split[where b = e])
          by (auto simp add: validate_def stores_domain_def CGA.txn_inv_def txn_rel_def CGA_def CGA.unfold_updates lrv_def in_flight_def update_partial_def cga_pre_def ext_enabled_def)
      qed
    qed
  qed
next
  show "standard_sim_int_step CGA TMS2Var step_correspondence sim_rel"
    unfolding standard_sim_int_step_def
  proof (intro impI allI, (erule conjE)+, intro conjI)
    fix cs as ci ai t
    assume "reach CGA cs" and "reach TMS2Var as"
    and "sim_rel cs as"
    and "pre CGA t (Internal ci) cs"
    and "step_correspondence cs t ci = Some ai"

    from this(3) and this(4) and this (5)
    and CGA.reachable_invariant[OF `reach CGA cs`, where t = t and e = "Internal ci"]
    and tms2_reachable_invariant[OF `reach TMS2Var as`, where t = t and e = "Internal ai"]
    show "pre TMS2Var t (Internal ai) as"
      apply (simp add: CGA_def tms_pre_def)
      apply (intro conjI)
      apply (simp add: status_enabled_def CGA.txn_inv_def TMS2Var.txn_inv_def)
      apply (cases ai)
      apply (simp add: sc_simps sim_rel_def txn_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule conjE)+
      apply (erule_tac x = "Internal ci" in allE)
      apply simp

      apply simp
      apply (simp add: sc_simps sim_rel_def txn_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule conjE)+
      apply (erule_tac x = "Internal ci" in allE)
      apply simp

      apply simp
      apply (simp add: sc_simps sim_rel_def txn_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule conjE)+
      apply (erule_tac x = "Internal ci" in allE)
      apply simp

      apply simp
      apply (simp add: sc_simps sim_rel_def txn_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule conjE)+
      apply (erule_tac x = "Internal ci" in allE)
      apply simp

      apply (simp add: CGA.txn_inv_def TMS2Var.txn_inv_def)
      apply (cases ai)
      apply simp_all

      apply (simp add: sc_simps sim_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule_tac x = "Internal ci" in allE)
      apply (simp add: txn_rel_def)
      apply (simp add: in_flight_def ws_empty)

      apply (simp add: sc_simps sim_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule_tac x = "Internal ci" in allE)
      apply (intro conjI)+
      apply (simp add: txn_rel_def status_enabled_def in_flight_def)
      apply auto[1]

      apply (simp add: txn_rel_def status_enabled_def in_flight_def)
      apply (simp add: latest_store_def)
      apply (simp add: RWMemory.all_simps(6) validate_def_var)

      apply (simp add: sc_simps sim_rel_def txn_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule conjE)+
      apply (erule_tac x = "Internal ci" in allE)
      apply (simp add: txn_rel_def)
      
      apply (simp add: in_flight_def lrv_def)
      apply (simp add: latest_store_def status_enabled_def)
      apply (erule conjE)+
      apply (erule disjE)
      apply blast
      apply (erule disjE)
      apply (rule disjI2)
      apply (simp add: valid_index_def read_consistent_def)
      apply (erule conjE)+
      apply (erule exE)
      defer
      apply (simp add: valid_index_def RWMemory.all_simps validate_def_var split: option.split)
      apply (intro conjI)
      using read_set_empty apply fastforce
      using read_set_empty apply fastforce
      using read_set_empty apply fastforce
      done
  next
    fix cs as ci ai t
    assume "reach CGA cs" and "reach TMS2Var as"
    and "sim_rel cs as"
    and "pre CGA t (Internal ci) cs"
    and sc: "step_correspondence cs t ci = Some ai"

    note case_hyps = this

    hence grel: "global_rel cs as" and trel: "\<forall>t e. txn_rel t e cs as"
      by (auto simp add: sim_rel_def)

    note cga_inv = CGA.reachable_invariant[OF `reach CGA cs`, where t = t and e = "Internal ci"]
    note tms2_inv = TMS2Var.reachable_invariant[OF `reach TMS2Var as`, where t = t and e = "Internal ai"]    

    show "sim_rel (eff CGA t (Internal ci) cs) (eff TMS2Var t (Internal ai) as)"
    proof (simp only: sim_rel_def, intro conjI allI)
      from sc grel trel cga_inv tms2_inv and case_hyps(4)
      show "global_rel (eff CGA t (Internal ci) cs) (eff TMS2Var t (Internal ai) as)"
        apply -
        apply (cases ai; (erule rev_mp)+; rule impI; erule_tac t = ai in ssubst; intro impI)
        apply (simp_all only: sc_simps)
        apply (simp add: global_rel_def CGA_def tms_eff_def TMS2Var.int_eff_def Interface.update_status_def max_index_def latest_store_def store_at_def CGA.update_status_def)
        apply (simp only: global_rel_def)
        apply (intro conjI)
        apply (simp add: tms_eff_def CGA_def CGA.update_status_def TMS2Var.int_eff_def write_back_def Interface.update_status_def max_index_def stores_domain_def update_store_set_def)
        apply (simp add: Suc_n_not_le_n max_def)
        apply (simp add: tms_eff_def CGA_def CGA.update_status_def TMS2Var.int_eff_def write_back_def Interface.update_status_def latest_store_def store_at_def max_index_def apply_partial_def stores_domain_def update_store_set_def)
        apply (intro conjI; intro impI; intro conjI)
        apply auto[1]
        apply (rule ext)
        apply (simp add: apply_partial_def)
        apply (intro conjI)
        apply (simp add: in_flight_def txn_rel_def)
        using in_flight_def txn_rel_def apply auto[1]
        using in_flight_def txn_rel_def apply auto[1]
        using in_flight_def txn_rel_def apply auto[1]
        apply (simp add: CGA_def)
        apply (intro conjI; intro impI)
        apply (simp add: CGA.unfold_updates tms_eff_def TMS2Var.int_eff_def global_rel_def)
        apply (intro conjI)
        apply (simp add: max_index_def)
        apply (erule conjE)+
        apply simp
        apply (erule disjE)
        apply (erule conjE)
        apply (erule exE)
        apply (simp add: CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (erule disjE)
        apply (erule conjE)+
        apply (erule exE)
        apply (simp add: CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (simp add: CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (erule conjE)+
        apply (erule disjE)
        apply (erule conjE)
        apply (erule exE)
        apply (rule ext)
        apply (simp add: latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def max_index_def)
        apply (erule disjE)
        apply (erule conjE)+
        apply (erule exE)
        apply (rule ext)
        apply (simp add: latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def max_index_def)
        apply (erule conjE)+
        apply (simp add: latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def max_index_def)
        apply (erule conjE)+
        apply (erule disjE)
        apply (erule conjE)+
        apply (erule exE)
        apply (simp add: CGA.unfold_updates tms_eff_def TMS2Var.int_eff_def global_rel_def)
        apply (intro conjI)
        apply (simp add: max_index_def latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (simp add: max_index_def latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (simp add: CGA.unfold_updates tms_eff_def TMS2Var.int_eff_def global_rel_def)
        apply (erule conjE)+
        apply (erule exE)
        apply (intro conjI)
        apply (simp add: max_index_def latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (simp add: max_index_def latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (simp add: CGA.unfold_updates tms_eff_def TMS2Var.int_eff_def global_rel_def)
        apply (intro conjI)
        apply (simp add: CGA_def max_index_def latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def Interface.update_write_set_def)
        by (simp add: CGA_def max_index_def latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def Interface.update_write_set_def)
    next
      fix t' e

      note cga2_inv = CGA.reachable_invariant[OF `reach CGA cs`, where t = t' and e = e]

      from grel trel sc cga_inv cga2_inv tms2_inv and case_hyps(4)
      show "txn_rel t' e (eff CGA t (Internal ci) cs) (eff TMS2Var t (Internal ai) as)"
        apply -
        apply (erule_tac x = t' in allE)
        apply (erule_tac x = e in allE)
        apply (insert trel)
        apply (erule_tac x = t in allE)
        apply (erule_tac x = "Internal ci" in allE)
        apply (cases ai; (erule rev_mp)+; rule impI; erule_tac t = ai in ssubst; intro impI; simp only: sc_simps)
        apply (rule CGA.Event_split[where b = e];
               simp add: txn_rel_def CGA_def cga_pre_def ext_enabled_def in_flight_def CGA.unfold_updates tms_eff_def
                         TMS2Var.int_eff_def Interface.update_status_def TMS2Var.txn_inv_def status_enabled_def stores_domain_def CGA.txn_inv_def
                         global_rel_def latest_store_def store_at_def read_set_empty lrv_def;
               simp add: max_index_def valid_index_def read_consistent_def store_at_def;
               intro conjI impI; metis+)

        apply (rule CGA.Event_split[where b = e];
               simp add: txn_rel_def CGA_def cga_pre_def ext_enabled_def in_flight_def CGA.unfold_updates tms_eff_def
               TMS2Var.int_eff_def Interface.update_status_def TMS2Var.txn_inv_def status_enabled_def stores_domain_def
               CGA.txn_inv_def global_rel_def latest_store_def store_at_def write_back_def read_set_empty;
               simp add: max_index_def valid_index_def read_consistent_def store_at_def apply_partial_def lrv_def;
               intro impI conjI allI; simp only: Suc_n_not_le_n le_Suc_eq max_Suc option.case_eq_if)
        apply metis+

        apply (erule conjE)+
        apply (erule disjE)
        apply (erule exE)
        apply (erule conjE)
        apply (rename_tac a n v)

        prefer 2
        apply (erule disjE)
        apply (erule conjE)+
        apply (erule exE)
        apply (rename_tac a n v)

        prefer 2
        apply (erule conjE)+
        apply (rename_tac a v)

        prefer 2

        apply (subgoal_tac "\<exists>r. stores as (last_read_validation cs t) = Some r")
        prefer 2
        apply (drule stores_domain_defined)
        apply (simp add: stores_defined_def)
        apply (metis lrv_def option.simps(3) txn_rel_def)
        apply (erule exE)

        apply (rule CGA.Event_split[where b = e]; (erule rev_mp)+; rule impI; erule ssubst; intro impI;
               simp add: txn_rel_def CGA_def cga_pre_def ext_enabled_def CGA.unfold_updates tms_eff_def
               TMS2Var.int_eff_def Interface.update_status_def status_enabled_def stores_domain_def
               CGA.txn_inv_def global_rel_def store_at_def write_back_def read_set_empty when_fn_def
               Interface.update_read_set_def option.case_eq_if update_partial_def value_for_def TMS2Var.txn_inv_def
               in_flight_def lrv_def)
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply (metis (mono_tags, lifting) option.case_eq_if option.distinct(1) option.sel)
        apply blast
        apply (metis (mono_tags, lifting) option.case_eq_if option.distinct(1) option.sel)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis (mono_tags, lifting) fun_upd_triv map_upd_nonempty option.simps(5))
        apply metis
        apply metis
        apply metis
        apply metis
        
        apply (rule CGA.Event_split[where b = e]; (erule rev_mp)+; rule impI; erule ssubst; intro impI;
               simp add: txn_rel_def CGA_def cga_pre_def ext_enabled_def CGA.unfold_updates tms_eff_def
               TMS2Var.int_eff_def Interface.update_status_def status_enabled_def stores_domain_def
               CGA.txn_inv_def global_rel_def store_at_def write_back_def read_set_empty when_fn_def
               Interface.update_read_set_def option.case_eq_if update_partial_def value_for_def TMS2Var.txn_inv_def
               in_flight_def lrv_def)
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply metis
        apply blast
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply (metis global_rel_def grel latest_store_def store_at_def)
        apply (metis (full_types) latest_store_def max_index_def store_at_def validate_def_var)
        apply metis
        apply blast
        apply blast
        apply blast

        apply (rule CGA.Event_split[where b = e]; (erule rev_mp)+; rule impI; erule ssubst; intro impI;
               simp add: txn_rel_def CGA_def cga_pre_def ext_enabled_def CGA.unfold_updates tms_eff_def
               TMS2Var.int_eff_def Interface.update_status_def status_enabled_def stores_domain_def
               CGA.txn_inv_def global_rel_def store_at_def write_back_def read_set_empty when_fn_def
               Interface.update_read_set_def option.case_eq_if update_partial_def value_for_def TMS2Var.txn_inv_def
               in_flight_def lrv_def)
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply (rule ext)
        apply blast
        apply blast
        apply metis
        apply metis
        apply metis
        apply metis

        apply (rule CGA.Event_split[where b = e]; (erule rev_mp)+; rule impI; erule ssubst; intro impI;
               simp add: txn_rel_def CGA_def cga_pre_def ext_enabled_def CGA.unfold_updates tms_eff_def
               TMS2Var.int_eff_def Interface.update_status_def status_enabled_def stores_domain_def
               CGA.txn_inv_def global_rel_def store_at_def write_back_def read_set_empty when_fn_def
               Interface.update_read_set_def option.case_eq_if update_partial_def value_for_def TMS2Var.txn_inv_def
               in_flight_def lrv_def Interface.update_write_set_def)
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        apply metis
        apply (simp add: valid_index_def max_index_def read_consistent_def value_at_def store_at_def)
        apply (intro conjI allI impI)
        apply metis
        by metis
    qed
  qed
qed

lemma "traces (ioa CGA) \<subseteq> traces (ioa TMS2Var)"
  using CGA_simulation standard_simulation_trace_inclusion by blast

end

==> anc/Isabelle/NORec-var/CGACorrect2.thy <==
theory CGACorrect2
  imports CGACorrect TMS2VarCorrect
begin

theorem "traces (ioa CGA) \<subseteq> traces (ioa TMS2)"
  by (meson CGA_simulation dual_order.trans sim standard_simulation_trace_inclusion)

end

==> anc/Isabelle/NORec-var/Interface.thy <==
theory Interface
imports RWMemory
begin

(* Transactions *)

typedecl T

consts TWriter :: "T set"

definition TReader :: "T set" where "TReader = {t . t \<notin> TWriter}"

(* The actions of TM automata *)

datatype Action = 
    begin_inv: BeginInv
  | begin_resp: BeginResp
  | commit_inv: CommitInv
  | commit_resp: CommitResp
  | cancel: Cancel
  | abort: Abort
  | read_inv: ReadInv (loc: L)
  | read_resp: ReadResp (val : V)
  | write_inv: WriteInv (loc: L)(val : V)
  | write_resp: WriteResp

datatype 'i Event =
    External Action
  | Internal 'i

type_synonym 'i TM_Event = "T * 'i Event"

datatype Hidden = Tau

type_synonym IOA_Event = "T * Hidden Event"

datatype 'pc Status =
    NotStarted
  | BeginResponding
  | WriteResponding
  | ReadResponding V
  | CommitResponding
  | AbortPending
  | Ready
  | Committed
  | Aborted
  | Pending 'pc

definition ext_enabled :: "'pc Status \<Rightarrow> Action \<Rightarrow> bool"
  where
  "ext_enabled s a \<equiv>
    (s = NotStarted \<and> a = BeginInv)
    \<or>
    (s = Ready \<and> (\<exists> l v. a = WriteInv l v))
    \<or>
    (s = Ready \<and> (\<exists> l. a = ReadInv l))
    \<or>
    (s = Ready \<and> a = CommitInv)
    \<or>
    (s = Ready \<and> a = Cancel)
    \<or>
    (s = BeginResponding \<and> a = BeginResp)
    \<or>
    (s = WriteResponding \<and> a = WriteResp)
    \<or>
    (s = CommitResponding \<and> a = CommitResp)
    \<or>
    (\<exists> v. s = ReadResponding v \<and> a = ReadResp v)
    \<or>
    (s \<notin> {NotStarted, Ready, CommitResponding, Committed, Aborted} \<and> a = Abort)"


datatype PC =
    CommitPending
  | ReadPending L
  | WritePending L V

type_synonym status = "PC Status"

record State = StoresState +
  status :: "T \<Rightarrow> status"
  begin_index :: "T \<Rightarrow> nat"
  read_set :: "T \<Rightarrow> L \<Rightarrow> V option"
  write_set :: "T \<Rightarrow> L \<Rightarrow> V option"

definition start :: "State \<Rightarrow> bool"
  where
  "start s \<equiv>
      (\<forall> t. status s t = NotStarted)
    \<and> (\<forall> t. read_set s t = empty)
    \<and> (\<forall> t. write_set s t = empty)
    \<and> (\<forall> t. begin_index s t = 0)
    \<and> initial_stores s"

definition default_start :: State
  where
  "default_start =
     \<lparr> stores = (\<lambda> n. if n = 0 then Some (\<lambda> l. v0) else None),
       status = (\<lambda> t. NotStarted),
       begin_index = (\<lambda> t. 0),
       read_set = (\<lambda> t. Map.empty),
       write_set = (\<lambda> t. Map.empty)\<rparr>"

lemma default_is_start:
  "start default_start"
by(auto simp add: start_def default_start_def initial_stores_def mem_initial_def)

definition valid_index :: "State \<Rightarrow> T \<Rightarrow> nat \<Rightarrow> bool"    
    where
    "valid_index s t n \<equiv>
      begin_index s t \<le> n \<and> n \<le> max_index s \<and>
      read_consistent (store_at s n) (read_set s t)"

definition stores_defined :: "State \<Rightarrow> bool"    
    where
    "stores_defined s \<equiv> (\<forall>n. n \<le> max_index s \<longrightarrow> (\<exists>r. stores s n = Some r))"

definition update_status :: "T \<Rightarrow> status \<Rightarrow> State \<Rightarrow> State"
  where
  "update_status t st s \<equiv> s\<lparr> status := ((status s) (t := st))\<rparr>"

definition update_begin_index :: "T \<Rightarrow> nat \<Rightarrow> State \<Rightarrow> State"
  where
  "update_begin_index t n s \<equiv> s\<lparr> begin_index := ((begin_index s) (t := n)) \<rparr>"

definition update_write_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> State \<Rightarrow> State"
  where
  "update_write_set t l v s \<equiv> s\<lparr> write_set := update_partial t l v (write_set s)\<rparr>"  

definition update_read_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> State \<Rightarrow> State"
  where
  "update_read_set t l v s \<equiv> s\<lparr> read_set := update_partial t l v (read_set s)\<rparr>"  

end

==> anc/Isabelle/NORec-var/RWMemory.thy <==
theory RWMemory
imports Main Utilities
begin

(* Semantics of RW-Memory objects*)

(* Types for locations, values and transactions. Ideally we could use typedecl
   to declare an uninterpreted type, but then we run into an error where the
   type does not satisfy the class (sort?) equals
*)

typedecl L
typedecl V
consts v0 :: "V"

definition mem_initial :: "(L \<Rightarrow> V) set"
  where
  "mem_initial = {\<lambda> l. v0}"
  
record StoresState =
  stores :: "nat \<Rightarrow> (L \<Rightarrow> V) option"

definition max_index :: "'a StoresState_scheme \<Rightarrow> nat"
  where
  "max_index s = Max (dom (stores s))"
  
definition store_at :: "'a StoresState_scheme \<Rightarrow> nat \<Rightarrow> L \<Rightarrow> V"
  where
  "store_at s n \<equiv> case (stores s n) of Some store \<Rightarrow> store"

definition value_at :: "'a StoresState_scheme \<Rightarrow> nat \<Rightarrow> L \<Rightarrow> V"
  where
  "value_at s n l = store_at s n l"

definition value_for :: "'a StoresState_scheme \<Rightarrow> nat \<Rightarrow> (L \<Rightarrow> V option) \<Rightarrow> L \<Rightarrow> V"
  where
  "value_for s n ws l \<equiv>
      case (ws l) of
          Some v \<Rightarrow> v
        | None \<Rightarrow> value_at s n l"
  
definition latest_store :: "'a StoresState_scheme \<Rightarrow> L \<Rightarrow> V"
  where
  "latest_store s \<equiv> store_at s (max_index s)"
  
definition write_back :: "(L \<Rightarrow> V option) \<Rightarrow> ('a StoresState_scheme) \<Rightarrow> 'a StoresState_scheme"  
  where
  "write_back ws s \<equiv> let n = max_index s;
                     new_store = apply_partial (store_at s n) ws in
                    s\<lparr> stores := (stores s)(n+1 := Some new_store) \<rparr>"

definition update_partial :: "'a \<Rightarrow> L \<Rightarrow> V \<Rightarrow> ('a \<Rightarrow> L \<Rightarrow> V option) \<Rightarrow> 'a \<Rightarrow> L \<Rightarrow> V option"
  where
  "update_partial t l v p \<equiv> p(t := ((p t) (l := (Some v))))"
                    
definition initial_stores :: "'a StoresState_scheme \<Rightarrow> bool"
  where
  "initial_stores s \<equiv>
    (\<exists> store. store : mem_initial \<and>
              stores s = (\<lambda> n . if n = 0 then (Some store) else None))"

definition read_consistent :: "(L \<Rightarrow> V) \<Rightarrow> (L \<Rightarrow> V option) \<Rightarrow> bool"              
  where
  "read_consistent st rs \<equiv>
    \<forall> l. case (rs l) of Some v \<Rightarrow> v = st l | None \<Rightarrow> True"
  
lemmas all_lookups =
  store_at_def value_at_def latest_store_def max_index_def value_for_def read_consistent_def

lemmas all_updates =
  update_partial_def write_back_def

lemmas all_simps =
  all_lookups
  all_updates

lemma max_store_is_max:
  "\<lbrakk>sts \<noteq> Map.empty;
    finite (dom sts)\<rbrakk>
   \<Longrightarrow>
   Max (dom sts) : dom sts"
  by (auto)
  
lemma max_remove:
  "\<lbrakk>s \<noteq> {};
    finite s;
    n \<noteq> Max s\<rbrakk>
    \<Longrightarrow>
    Max s = Max (s - {n})"
proof cases
assume 
  a0: "n \<in> s" and
  a1: "s \<noteq> {}" and
  a2: "finite s" and
  a3: "n \<noteq> Max s"
show ?thesis 
proof -
from a1 a2 have b1: "Max s \<in> s" by auto
from this a0 a2 have "n \<le> Max s" by (auto simp add: Lattices_Big.linorder_class.Max.coboundedI)
from this a3 have b2: "n < Max s" by auto
from this have b3: "(Max s) = max n (Max s)" by (auto simp add: max_def)
from a0 b1 a3 have b4: "s \<noteq> {n}" by auto
from this a0 a2 b2 b4 have b5: "Max (s - {n}) = max n (Max s)" by (metis Max.remove a3 max_def)
with this b3 show ?thesis by auto
qed
next
assume "\<not> (n \<in> s)"
have "s = s - {n}" by (simp add: `n \<notin> s`)
from this show ?thesis by auto 
next
qed


lemma max_stores_append:
   "\<lbrakk>stores s \<noteq> Map.empty;
     finite (dom (stores s))\<rbrakk>
    \<Longrightarrow>
    Max (dom (stores (write_back ws s))) = Max (dom (stores s)) + 1"
by (metis (no_types, lifting) 
Max_insert Nat.add_0_right One_nat_def add_Suc_right dom_eq_empty_conv dom_fun_upd ext_inject lessI 
less_irrefl less_le_trans max_def max_index_def option.distinct(2) surjective update_convs(1) 
write_back_def)

  
end


==> anc/Isabelle/NORec-var/TMS2.thy <==
theory TMS2             
imports Transitions Interface "~~/src/HOL/Eisbach/Eisbach_Tools"
begin
  
datatype InternalAction =
    DoCommitReadOnly nat
  | DoCommitWriter
  | do_read: DoRead L nat
  | do_write: DoWrite L V

definition status_enabled :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "status_enabled t e s \<equiv>
    case e of
      Internal a \<Rightarrow>
         (case a of
           DoRead l n \<Rightarrow> status s t = Pending(ReadPending l)
           |
           DoCommitReadOnly n \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoCommitWriter \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoWrite l v \<Rightarrow> status s t = Pending(WritePending l v))
      |
      External a \<Rightarrow> ext_enabled (status s t) a"

definition tms_pre :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "tms_pre t e s \<equiv>
      status_enabled t e s
      \<and>
      (case e of
        Internal a \<Rightarrow>
           (case a of
             DoRead l n \<Rightarrow> (l : dom (write_set s t) \<or> valid_index s t n)
             |
             DoCommitReadOnly n \<Rightarrow> (write_set s t = empty \<and> valid_index s t n)
             |
             DoCommitWriter \<Rightarrow> write_set s t \<noteq> Map.empty \<and> read_consistent (latest_store s) (read_set s t)
             |
             DoWrite l v \<Rightarrow> True)
        |
        External a \<Rightarrow> True)"

definition ext_eff :: "T \<Rightarrow> Interface.Action \<Rightarrow> State \<Rightarrow> State"
  where
  "ext_eff t a \<equiv>
    case a of
        BeginInv \<Rightarrow> (\<lambda>s. (update_status t BeginResponding \<circ>> update_begin_index t (Max (dom (stores s)))) s)
      | BeginResp \<Rightarrow> update_status t Ready
      | CommitInv \<Rightarrow> update_status t (Pending CommitPending)
      | CommitResp \<Rightarrow> update_status t CommitResponding
      | ReadInv l \<Rightarrow> update_status t (Pending (ReadPending l))
      | ReadResp v \<Rightarrow> update_status t Ready
      | WriteInv l v \<Rightarrow> update_status t (Pending (WritePending l v))
      | WriteResp \<Rightarrow> update_status t Ready
      | Cancel \<Rightarrow> update_status t AbortPending
      | Abort \<Rightarrow> update_status t Aborted"

definition int_eff :: "T \<Rightarrow> InternalAction \<Rightarrow> State \<Rightarrow> State"
  where
  "int_eff t ia \<equiv>
    case ia of
        DoRead l n \<Rightarrow> (\<lambda>s.
          let v = (value_for s n (write_set s t) l)
          in ((update_read_set t l v) when (l \<notin> dom (write_set s t)) \<circ>> update_status t (ReadResponding v)) s)
                         
      | DoWrite l v \<Rightarrow> update_write_set t l v \<circ>> update_status t WriteResponding
             
      | DoCommitReadOnly n \<Rightarrow> update_status t CommitResponding
      
      | DoCommitWriter \<Rightarrow> (\<lambda>s. (update_status t CommitResponding \<circ>> write_back (write_set s t)) s)"
      

definition tms_eff :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> State"
  where
  "tms_eff t e s \<equiv> case e of Internal i \<Rightarrow> int_eff t i s | External a \<Rightarrow> ext_eff t a s"

definition TMS2  :: "(State, InternalAction) daut"
  where
  "TMS2 \<equiv> \<lparr> daut.start = Interface.start, daut.pre = tms_pre, daut.eff = tms_eff\<rparr>"
                                             
declare TMS2_def [simp]

lemma Event_split:
  "\<lbrakk>b = External BeginInv \<Longrightarrow> P;
    b = External BeginResp \<Longrightarrow> P;
    \<And> l. b = External (ReadInv l) \<Longrightarrow> P;
    \<And> l n. b = Internal (DoRead l n) \<Longrightarrow> P;
    \<And> v. b = External (ReadResp v) \<Longrightarrow> P;
    \<And> l v. b = External (WriteInv l v) \<Longrightarrow> P;
    \<And> l v. b = Internal (DoWrite l v) \<Longrightarrow> P;
    b = External WriteResp \<Longrightarrow> P;
    b = External CommitInv \<Longrightarrow> P;
    b = Internal DoCommitWriter \<Longrightarrow> P;
    \<And> n. b = Internal (DoCommitReadOnly n) \<Longrightarrow> P;
    b = External CommitResp \<Longrightarrow> P;
    b = External Cancel \<Longrightarrow> P;
    b = External Abort \<Longrightarrow> P \<rbrakk>
   \<Longrightarrow>
    P"
apply(cases rule: Event.exhaust[where y=b])
apply(auto simp add: split: Event.split)
apply (meson Action.exhaust_sel)
by (meson InternalAction.exhaust)

lemmas unfold_updates =
  update_status_def
  update_write_set_def
  update_begin_index_def
  update_read_set_def
  valid_index_def

lemmas unfold_pre =
  tms_pre_def
  status_enabled_def

lemmas unfold_tms2 =
  Interface.start_def ext_eff_def int_eff_def tms_eff_def
  unfold_pre
  unfold_updates

lemmas unfold_all_tms2 =
  unfold_tms2
  initial_stores_def
  RWMemory.all_simps
  Utilities.all_utilities
  ext_enabled_def

lemmas splits = Event.split Action.split InternalAction.split if_splits

lemma begin_index_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> External BeginInv \<or> t \<noteq> at\<rbrakk> \<Longrightarrow> begin_index (tms_eff at a s) t = begin_index s t"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma max_index_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow> max_index (tms_eff at a s) = max_index s"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma stores_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow> stores (tms_eff at a s) = stores s"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma stores_update_do_commit_writer:
  "\<lbrakk>tms_pre at a s; a = Internal DoCommitWriter\<rbrakk> \<Longrightarrow>
   stores (tms_eff at a s) =
    (stores s) ((max_index s)+1 := Some (apply_partial (store_at s (max_index s)) (write_set s at)))"
  by(auto simp add: unfold_all_tms2 split: InternalAction.split)

lemma stores_domain_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow>
   dom (stores (tms_eff at a s)) = dom (stores s)"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma dom_stores_update_do_commit_writer:
  "tms_pre at (Internal DoCommitWriter) s \<Longrightarrow>
   dom (stores (tms_eff at (Internal DoCommitWriter) s)) = dom (stores s) \<union> {1 + (max_index s)}"
  by (simp add: unfold_all_tms2 max_stores_append)

definition stores_domain :: "State \<Rightarrow> bool"
  where
  "stores_domain s \<equiv>
    finite(dom (stores s)) \<and>
    dom (stores s) \<noteq> {} \<and>
    (\<forall> n. n \<le> max_index s \<longrightarrow> n : dom (stores s))"

lemma stores_domain_max_is_max:
  "stores_domain s \<Longrightarrow> n \<le> max_index s \<longleftrightarrow> n : dom (stores s)"
  by (unfold stores_domain_def) (metis Max_ge max_index_def)

lemma stores_domain_preserved:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter; stores_domain s\<rbrakk> \<Longrightarrow> stores_domain (tms_eff at a s)"
  by(cases rule: Event_split[where b=a], simp_all add:  stores_domain_def stores_stable max_index_stable)

lemma stores_domain_preserved_do_commit_writer:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; stores_domain s\<rbrakk> \<Longrightarrow> stores_domain (tms_eff at (Internal DoCommitWriter) s)"
  by(auto simp add: stores_domain_def stores_update_do_commit_writer unfold_all_tms2 max_stores_append domD)

lemma max_index_update:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; stores_domain s\<rbrakk>
   \<Longrightarrow>
   max_index (tms_eff at (Internal DoCommitWriter) s) = 1 + max_index s"
  by(simp add: unfold_all_tms2 max_stores_append dom_stores_update_do_commit_writer stores_domain_def)

lemma store_at_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter \<or> n \<le> max_index s\<rbrakk> \<Longrightarrow>
   store_at (tms_eff at a s) n = store_at s n"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma read_set_stable:
  "\<lbrakk>tms_pre at a s; (\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at a s) t = read_set s t"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma read_set_valid:
  "\<lbrakk>l \<in> dom (read_set s t); read_consistent (store_at s n) (read_set s t)\<rbrakk> \<Longrightarrow>
   read_set s t l = Some (store_at s n l)"
  by(auto elim: allE[where x = l] simp add: unfold_all_tms2)

lemma read_set_valid_read_with_valid_index:
  "\<lbrakk>tms_pre at a s; l \<in> dom (read_set s at);
    (l \<notin> dom (write_set s at) \<and> a = Internal (DoRead l n)) \<or> a = Internal(DoCommitReadOnly n)\<rbrakk> \<Longrightarrow>
   read_set s at l = Some (store_at s n l)"
 using read_set_valid tms_pre_def valid_index_def by fastforce

lemma read_set_valid_read_commit_writer:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; l \<in> dom (read_set s at)\<rbrakk> \<Longrightarrow>
   read_set s at l = Some(store_at s (max_index s) l)"
  by (auto simp add: read_set_valid unfold_all_tms2 domD) (smt option.simps) (* FIXME: SMT *)

lemma read_set_stable_do_read:
  "\<lbrakk>tms_pre at (Internal (DoRead l n)) s;
    stores_domain s; l \<in> (dom (write_set s at)) \<or> l : (dom (read_set s at))\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at (Internal (DoRead l n)) s) at = read_set s at"
  by (simp add: stores_domain_def unfold_all_tms2 split: option.split) (smt domD domIff fun_upd_triv option.discI option.simps(5))

lemma tau_read_set_update:
  "\<lbrakk>tms_pre at (Internal (DoRead l n)) s; l \<notin> dom (write_set s at)\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at (Internal (DoRead l n)) s) at = (read_set s at) (l := Some (value_at s n l))"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma ext_write_set_stable:
  "\<lbrakk>tms_pre at a s; (\<forall> l v. a \<noteq> Internal (DoWrite l v)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   write_set (tms_eff at a s) t = write_set s t"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma tau_write_set_update:
  "\<lbrakk>tms_pre at (Internal (DoWrite l v)) s\<rbrakk> \<Longrightarrow>
   write_set (tms_eff at (Internal (DoWrite l v)) s) at = (write_set s at)(l := Some v)"
  by (auto simp add: unfold_all_tms2)

lemma status_stable:
    "\<lbrakk>tms_pre at a s; t \<noteq> at\<rbrakk> \<Longrightarrow>
     status (tms_eff at a s) t = status s t"
  by(auto simp add: unfold_all_tms2 split: splits)

definition txn_inv :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "txn_inv t e s \<equiv>
     status_enabled t e s \<longrightarrow>
     (case e of
       (External BeginInv) \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
       |
       (External BeginResp) \<Rightarrow>   begin_index s t \<le> max_index s
                               \<and> read_set s t = Map.empty
                               \<and> write_set s t = Map.empty
       |
       (Internal (DoRead l n)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External (ReadResp v)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (Internal (DoWrite l v)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External WriteResp) \<Rightarrow> begin_index s t \<le> max_index s \<and> write_set s t \<noteq> Map.empty
       |
       (Internal (DoCommitReadOnly n)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (Internal DoCommitWriter) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External CommitResp) \<Rightarrow> True
       |
       (External Abort) \<Rightarrow> True
       |
       _ \<Rightarrow> begin_index s t \<le> max_index s)"

lemma txn_inv_preserved_self:
  "\<lbrakk>reach TML s;
    stores_domain s;
    txn_inv at e s;
    tms_pre at e s\<rbrakk>
    \<Longrightarrow>
    txn_inv at b (tms_eff at e s)"
apply(cases rule: Event_split[where b=b])
apply(simp_all add: txn_inv_def begin_index_stable max_index_stable max_index_update)
apply(simp_all add: unfold_tms2 split: splits)
apply(auto simp add: unfold_all_tms2)
done

lemma txn_inv_preserved_other:
  assumes "stores_domain s" and
          "txn_inv t b s" and
          "t \<noteq> at" and
          "tms_pre at e s"
    shows "txn_inv t b (tms_eff at e s)"
proof (cases e)
 case (External a)
 from this External assms show ?thesis
 by (cases rule: Event_split[where b=b])
    (simp_all add: unfold_all_tms2 txn_inv_def split: Action.split)
 next
 case (Internal a)
   have mi: "max_index s \<le> max_index (tms_eff at e s)"
    using assms Internal by (cases a, auto simp add: max_index_update max_index_stable)
   have bi: "begin_index s t \<le> max_index s \<longrightarrow> begin_index (tms_eff at e s) t \<le> max_index (tms_eff at e s)"
    using mi assms  begin_index_stable tms_eff_def by (cases a, auto simp add: unfold_tms2)
   show ?thesis
   proof (cases a)
     case (DoCommitReadOnly n)
       from this Internal assms show ?thesis
       by (cases rule: Event_split[where b=b])
          (simp_all add: unfold_all_tms2 txn_inv_def)
     next
     case DoCommitWriter
       from this Internal assms bi show ?thesis
      by (cases rule: Event_split[where b=b])
         (auto simp add: unfold_all_tms2 txn_inv_def)
     next
     case (DoRead l n)
       from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b])
          (simp_all add: unfold_all_tms2 txn_inv_def)
     next
     case (DoWrite l v)
       from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b])
          (simp_all add: unfold_all_tms2 txn_inv_def)
   qed
qed

lemma total_inv_initial:
  "Interface.start s \<Longrightarrow> stores_domain s \<and> (\<forall> e t. txn_inv t e s)"
by (auto simp add: Interface.start_def stores_domain_def txn_inv_def initial_stores_def dom_def
                     max_index_def unfold_pre ext_enabled_def split: if_splits splits)

lemma total_inv:
  "invariant (ioa TMS2) (\<lambda> s. stores_domain s \<and> (\<forall> e t. txn_inv t e s))"
apply(rule invariant_intro)
  apply(rule total_inv_initial, simp)
  apply(unfold preserved_def)
apply(auto simp add: txn_inv_preserved_self txn_inv_preserved_other stores_domain_preserved stores_domain_preserved_do_commit_writer)
using stores_domain_preserved stores_domain_preserved_do_commit_writer apply metis
using txn_inv_preserved_self txn_inv_preserved_other apply metis
done

lemma read_consistent_stable:
  "\<lbrakk>tms_pre at a s;
    stores_domain s;
    txn_inv at a s;
    n \<le> max_index s;
    (\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   read_consistent (store_at (tms_eff at a s) n) (read_set (tms_eff at a s) t) =
     read_consistent (store_at s n) (read_set s t)"
by(simp add: store_at_stable read_set_stable)

end

==> anc/Isabelle/NORec-var/TMS2Var.thy <==
theory TMS2Var         
imports Transitions Interface
begin
  
datatype InternalAction =
    DoCommitReadOnly
  | DoCommitWriter
  | do_read: DoRead L nat
  | do_write: DoWrite L V

definition status_enabled :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "status_enabled t e s \<equiv>
    case e of
      Internal a \<Rightarrow>
         (case a of
           DoRead l n \<Rightarrow> status s t = Pending(ReadPending l)
           |
           DoCommitReadOnly \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoCommitWriter \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoWrite l v \<Rightarrow> status s t = Pending(WritePending l v))
      |
      External a \<Rightarrow> ext_enabled (status s t) a"

definition tms_pre :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "tms_pre t e s \<equiv>
      status_enabled t e s
      \<and>
      (case e of
        Internal a \<Rightarrow>
           (case a of
             DoRead l n \<Rightarrow> (l : dom (write_set s t) \<or> valid_index s t n)
             |
             DoCommitReadOnly \<Rightarrow> (write_set s t = Map.empty)
             |
             DoCommitWriter \<Rightarrow> write_set s t \<noteq> Map.empty \<and> read_consistent (latest_store s) (read_set s t)
             |
             DoWrite l v \<Rightarrow> True)
        |
        External a \<Rightarrow> True)"

        
definition ext_eff :: "T \<Rightarrow> Action \<Rightarrow> State \<Rightarrow> State"
  where
  "ext_eff t a \<equiv>
    (case a of
        BeginInv \<Rightarrow> (\<lambda>s. (update_status t BeginResponding \<circ>> update_begin_index t (Max (dom (stores s)))) s)
      | BeginResp \<Rightarrow> update_status t Ready
      | CommitInv \<Rightarrow> update_status t (Pending CommitPending)
      | CommitResp \<Rightarrow> update_status t CommitResponding
      | ReadInv l \<Rightarrow> update_status t (Pending (ReadPending l))
      | ReadResp v \<Rightarrow> update_status t Ready
      | WriteInv l v \<Rightarrow> update_status t (Pending (WritePending l v))
      | WriteResp \<Rightarrow> update_status t Ready
      | Cancel \<Rightarrow> update_status t AbortPending
      | Abort \<Rightarrow> update_status t Aborted)"

definition int_eff :: "T \<Rightarrow> InternalAction \<Rightarrow> State \<Rightarrow> State"
  where
  "int_eff t ia \<equiv>
    case ia of
        DoRead l n \<Rightarrow> (\<lambda>s.
          let v = (value_for s n (write_set s t) l)
          in ((update_read_set t l v) when (l \<notin> dom (write_set s t)) \<circ>> update_status t (ReadResponding v)) s)
                         
      | DoWrite l v \<Rightarrow> update_write_set t l v \<circ>> update_status t WriteResponding
             
      | DoCommitReadOnly \<Rightarrow> update_status t CommitResponding
      
      | DoCommitWriter \<Rightarrow> (\<lambda>s. (update_status t CommitResponding \<circ>> write_back (write_set s t)) s)"
      

definition tms_eff :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> State"
  where
  "tms_eff t e s \<equiv> case e of Internal i \<Rightarrow> int_eff t i s | External a \<Rightarrow> ext_eff t a s"

definition TMS2Var  :: "(State, InternalAction) daut"
  where
  "TMS2Var \<equiv> \<lparr> daut.start = Interface.start, daut.pre = tms_pre, daut.eff = tms_eff\<rparr>"
                                             
declare TMS2Var_def [simp]

lemma Event_split:
  "\<lbrakk>b = External BeginInv \<Longrightarrow> P;
    b = External BeginResp \<Longrightarrow> P;
    \<And> l. b = External (ReadInv l) \<Longrightarrow> P;
    \<And> l n. b = Internal (DoRead l n) \<Longrightarrow> P;
    \<And> v. b = External (ReadResp v) \<Longrightarrow> P;
    \<And> l v. b = External (WriteInv l v) \<Longrightarrow> P;
    \<And> l v. b = Internal (DoWrite l v) \<Longrightarrow> P;
    b = External WriteResp \<Longrightarrow> P;
    b = External CommitInv \<Longrightarrow> P;
    b = Internal DoCommitWriter \<Longrightarrow> P;
    \<And> n. b = Internal DoCommitReadOnly \<Longrightarrow> P;
    b = External CommitResp \<Longrightarrow> P;
    b = External Cancel \<Longrightarrow> P;
    b = External Abort \<Longrightarrow> P \<rbrakk>
   \<Longrightarrow>
    P"
apply(cases rule: Event.exhaust[where y=b])
apply(auto simp add: split: Event.split)
apply (meson Action.exhaust_sel)
by (meson InternalAction.exhaust)

lemmas unfold_updates =
  update_status_def
  update_write_set_def
  update_begin_index_def
  update_read_set_def
  valid_index_def

lemmas unfold_pre =
  tms_pre_def
  status_enabled_def

lemmas unfold_tms2 =
  Interface.start_def ext_eff_def int_eff_def tms_eff_def
  unfold_pre
  unfold_updates

lemmas unfold_all_tms2 =
  unfold_tms2
  initial_stores_def
  RWMemory.all_simps
  Utilities.all_utilities
  ext_enabled_def

lemmas splits = Event.split Action.split InternalAction.split if_splits

definition stores_domain :: "State \<Rightarrow> bool"
  where
  "stores_domain s \<equiv>
    finite(dom (stores s)) \<and>
    dom (stores s) \<noteq> {} \<and>
    (\<forall> n. n \<le> max_index s \<longrightarrow> n : dom (stores s))"

lemma stores_domain_defined: "stores_domain s \<Longrightarrow> stores_defined s"
  by (simp add: stores_domain_def stores_defined_def) blast

lemma begin_index_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> External BeginInv \<or> t \<noteq> at\<rbrakk> \<Longrightarrow> begin_index (tms_eff at a s) t = begin_index s t"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma max_index_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow> max_index (tms_eff at a s) = max_index s"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma valid_index_stable:
  "\<lbrakk>tms_pre t' a (s :: State); t \<noteq> t'; stores_domain s; valid_index s t n\<rbrakk> \<Longrightarrow> (\<exists>n. valid_index (tms_eff t' a s) t n)"
  apply (rule Event_split[where b = a])
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  defer
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  defer
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)


  apply (rename_tac l m)
  apply (rule_tac x = n in exI)
  apply (simp add: unfold_all_tms2 split: splits)
  apply (simp add: option.case_eq_if update_read_set_def)
  
  apply (rule_tac x = n in exI)
  apply (simp add: unfold_all_tms2 split: splits)
  apply (erule conjE)+
  apply (rule_tac b = "Max (dom (stores s))" in order.trans)
  apply simp
  apply (rule Max_mono)
  apply blast
  by (simp_all add: stores_domain_def)

lemma stores_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow> stores (tms_eff at a s) = stores s"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma stores_update_do_commit_writer:
  "\<lbrakk>tms_pre at a s; a = Internal DoCommitWriter\<rbrakk> \<Longrightarrow>
   stores (tms_eff at a s) =
    (stores s) ((max_index s)+1 := Some (apply_partial (store_at s (max_index s)) (write_set s at)))"
  by(auto simp add: unfold_all_tms2 split: InternalAction.split)

lemma stores_domain_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow>
   dom (stores (tms_eff at a s)) = dom (stores s)"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma dom_stores_update_do_commit_writer:
  "tms_pre at (Internal DoCommitWriter) s \<Longrightarrow>
   dom (stores (tms_eff at (Internal DoCommitWriter) s)) = dom (stores s) \<union> {1 + (max_index s)}"
  by (simp add: unfold_all_tms2 max_stores_append)

lemma stores_domain_max_is_max:
  "stores_domain s \<Longrightarrow> n \<le> max_index s \<longleftrightarrow> n : dom (stores s)"
  by (unfold stores_domain_def) (metis Max_ge max_index_def)

lemma stores_domain_preserved:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter; stores_domain s\<rbrakk> \<Longrightarrow> stores_domain (tms_eff at a s)"
  by(cases rule: Event_split[where b=a], simp_all add:  stores_domain_def stores_stable max_index_stable)

lemma stores_domain_preserved_do_commit_writer:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; stores_domain s\<rbrakk> \<Longrightarrow> stores_domain (tms_eff at (Internal DoCommitWriter) s)"
  by(auto simp add: stores_domain_def stores_update_do_commit_writer unfold_all_tms2 max_stores_append domD)

lemma max_index_update:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; stores_domain s\<rbrakk>
   \<Longrightarrow>
   max_index (tms_eff at (Internal DoCommitWriter) s) = 1 + max_index s"
  by(simp add: unfold_all_tms2 max_stores_append dom_stores_update_do_commit_writer stores_domain_def)

lemma store_at_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter \<or> n \<le> max_index s\<rbrakk> \<Longrightarrow>
   store_at (tms_eff at a s) n = store_at s n"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma read_set_stable:
  "\<lbrakk>tms_pre at a s; (\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at a s) t = read_set s t"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma read_set_valid:
  "\<lbrakk>l \<in> dom (read_set s t); read_consistent (store_at s n) (read_set s t)\<rbrakk> \<Longrightarrow>
   read_set s t l = Some (store_at s n l)"
  by(auto elim: allE[where x = l] simp add: unfold_all_tms2)

(*
lemma read_set_valid_read_with_valid_index:
  "\<lbrakk>tms_pre at a s; l \<in> dom (read_set s at);
    (l \<notin> dom (write_set s at) \<and> a = Internal (DoRead l n)) \<or> a = Internal DoCommitReadOnly\<rbrakk> \<Longrightarrow>
   read_set s at l = Some (store_at s n l)"
 using read_set_valid tms_pre_def valid_index_def by fastforce
*)

lemma read_set_valid_read_with_valid_index:
  "\<lbrakk>tms_pre at a s; l \<in> dom (read_set s at);
    (l \<notin> dom (write_set s at) \<and> a = Internal (DoRead l n))\<rbrakk> \<Longrightarrow>
   read_set s at l = Some (store_at s n l)"
 using read_set_valid tms_pre_def valid_index_def by fastforce

lemma read_set_valid_read_commit_writer:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; l \<in> dom (read_set s at)\<rbrakk> \<Longrightarrow>
   read_set s at l = Some(store_at s (max_index s) l)"
  by (auto simp add: read_set_valid unfold_all_tms2 domD) (smt option.simps) (* FIXME: SMT *)

lemma read_set_stable_do_read:
  "\<lbrakk>tms_pre at (Internal (DoRead l n)) s;
    stores_domain s; l \<in> (dom (write_set s at)) \<or> l : (dom (read_set s at))\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at (Internal (DoRead l n)) s) at = read_set s at"
  by (simp add: stores_domain_def unfold_all_tms2 split: option.split) (smt domD domIff fun_upd_triv option.discI option.simps(5))

lemma tau_read_set_update:
  "\<lbrakk>tms_pre at (Internal (DoRead l n)) s; l \<notin> dom (write_set s at)\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at (Internal (DoRead l n)) s) at = (read_set s at) (l := Some (value_at s n l))"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma ext_write_set_stable:
  "\<lbrakk>tms_pre at a s; (\<forall> l v. a \<noteq> Internal (DoWrite l v)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   write_set (tms_eff at a s) t = write_set s t"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma tau_write_set_update:
  "\<lbrakk>tms_pre at (Internal (DoWrite l v)) s\<rbrakk> \<Longrightarrow>
   write_set (tms_eff at (Internal (DoWrite l v)) s) at = (write_set s at)(l := Some v)"
  by (auto simp add: unfold_all_tms2)

lemma status_stable:
    "\<lbrakk>tms_pre at a s; t \<noteq> at\<rbrakk> \<Longrightarrow>
     status (tms_eff at a s) t = status s t"
  by(auto simp add: unfold_all_tms2 split: splits)

definition txn_inv :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "txn_inv t e s \<equiv>
     status_enabled t e s \<longrightarrow>
     (case e of
       (External BeginInv) \<Rightarrow> begin_index s t \<le> max_index s
                              \<and> read_set s t = Map.empty \<and> write_set s t = Map.empty
       |
       (External BeginResp) \<Rightarrow>   begin_index s t \<le> max_index s
                               \<and> read_set s t = Map.empty
                               \<and> write_set s t = Map.empty
       |
       (Internal (DoRead l n)) \<Rightarrow> begin_index s t \<le> max_index s \<and> (\<exists>n. valid_index s t n)
       |
       (External (ReadResp v)) \<Rightarrow> begin_index s t \<le> max_index s \<and> (\<exists>n. valid_index s t n)
       |
       (Internal (DoWrite l v)) \<Rightarrow> begin_index s t \<le> max_index s \<and> (\<exists>n. valid_index s t n)
       |
       (External WriteResp) \<Rightarrow> begin_index s t \<le> max_index s \<and> write_set s t \<noteq> Map.empty \<and> (\<exists>n. valid_index s t n)
       |
       (Internal DoCommitReadOnly) \<Rightarrow> begin_index s t \<le> max_index s \<and> (\<exists>n. valid_index s t n)
       |
       (Internal DoCommitWriter) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External CommitResp) \<Rightarrow> True
       |
       (External Abort) \<Rightarrow> True
       |
       _ \<Rightarrow> begin_index s t \<le> max_index s \<and> (\<exists>n. valid_index s t n))"

lemma txn_inv_preserved_self:
  "\<lbrakk>stores_domain s;
    txn_inv at e s;
    tms_pre at e s\<rbrakk>
    \<Longrightarrow>
    txn_inv at b (tms_eff at e s)"
apply(cases rule: Event_split[where b=b])
apply(simp_all add: txn_inv_def begin_index_stable max_index_stable max_index_update)
apply(simp_all add: unfold_tms2 split: splits)
apply(auto simp add: unfold_all_tms2)
apply(rule_tac x = x in exI)
apply(simp add: valid_index_def read_consistent_def max_index_def store_at_def)
apply(rule_tac x = x in exI)
apply(simp add: valid_index_def read_consistent_def max_index_def store_at_def)
apply(rule_tac x = x in exI)
apply(simp add: valid_index_def read_consistent_def max_index_def store_at_def)
apply(rename_tac z y x)
apply(rule_tac x = y in exI)
apply(simp add: valid_index_def read_consistent_def max_index_def store_at_def)
apply(rule_tac x = x in exI; simp add: valid_index_def read_consistent_def max_index_def store_at_def)+
done

lemma txn_inv_preserved_other:
  assumes "stores_domain s" and
          "txn_inv t b s" and
          "t \<noteq> at" and
          "tms_pre at e s"
    shows "txn_inv t b (tms_eff at e s)"
proof (cases e)
 case (External a)
 from this and assms show ?thesis
   by (cases rule: Event_split[where b=b];
       simp add: txn_inv_def;
       intro impI conjI;
       auto intro: valid_index_stable simp add: read_set_stable status_enabled_def status_stable begin_index_stable max_index_stable ext_write_set_stable)
 next
 case (Internal a)
   have mi: "max_index s \<le> max_index (tms_eff at e s)"
    using assms Internal by (cases a, auto simp add: max_index_update max_index_stable)
   have bi: "begin_index s t \<le> max_index s \<longrightarrow> begin_index (tms_eff at e s) t \<le> max_index (tms_eff at e s)"
    using mi assms  begin_index_stable tms_eff_def by (cases a, auto simp add: unfold_tms2)
   show ?thesis
   proof (cases a)
     case DoCommitReadOnly
     from this Internal assms show ?thesis
       by (cases rule: Event_split[where b=b];
           simp add: txn_inv_def;
           intro impI conjI;
           auto intro: valid_index_stable simp add: read_set_stable status_enabled_def status_stable begin_index_stable max_index_stable ext_write_set_stable)
   next
     case DoCommitWriter
     from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b];
           simp add: txn_inv_def;
           intro impI conjI;
           auto intro: valid_index_stable simp add: read_set_stable status_enabled_def status_stable begin_index_stable max_index_stable ext_write_set_stable)
   next
     case (DoRead l n)
     from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b];
           simp add: txn_inv_def;
           intro impI conjI;
           auto intro: valid_index_stable simp add: read_set_stable status_enabled_def status_stable begin_index_stable max_index_stable ext_write_set_stable)
     next
     case (DoWrite l v)
       from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b];
           simp add: txn_inv_def;
           intro impI conjI;
           auto intro: valid_index_stable simp add: read_set_stable status_enabled_def status_stable begin_index_stable max_index_stable ext_write_set_stable)
   qed
qed

lemma total_inv_initial:
  "Interface.start s \<Longrightarrow> stores_domain s \<and> (\<forall> e t. txn_inv t e s)"
by (auto simp add: Interface.start_def stores_domain_def txn_inv_def initial_stores_def dom_def
                     max_index_def unfold_pre ext_enabled_def split: if_splits splits)

lemma total_inv:
  "invariant (ioa TMS2Var) (\<lambda> s. stores_domain s \<and> (\<forall> e t. txn_inv t e s))"
apply(rule invariant_intro)
  apply(rule total_inv_initial, simp)
  apply(unfold preserved_def)
apply(auto simp add: txn_inv_preserved_self txn_inv_preserved_other stores_domain_preserved stores_domain_preserved_do_commit_writer)
using stores_domain_preserved stores_domain_preserved_do_commit_writer apply metis
using txn_inv_preserved_self txn_inv_preserved_other apply metis
done

lemma read_consistent_stable:
  "\<lbrakk>tms_pre at a s;
    stores_domain s;
    txn_inv at a s;
    n \<le> max_index s;
    (\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   read_consistent (store_at (tms_eff at a s) n) (read_set (tms_eff at a s) t) =
     read_consistent (store_at s n) (read_set s t)"
by(simp add: store_at_stable read_set_stable)

lemma reachable_invariant: "reach TMS2Var s \<Longrightarrow> stores_domain s \<and> txn_inv t e s"
  using invariant_elim total_inv by fastforce

end

==> anc/Isabelle/NORec-var/TMS2VarCorrect.thy <==
theory TMS2VarCorrect
imports TMS2Var TMS2
begin

definition step_correspondence :: "State \<Rightarrow> T \<Rightarrow> TMS2Var.InternalAction \<Rightarrow> TMS2.InternalAction option"
  where
  "step_correspondence cs t a \<equiv>
    case a of
      TMS2Var.DoCommitReadOnly \<Rightarrow> Some (DoCommitReadOnly (SOME n. valid_index cs t n))
    | TMS2Var.DoCommitWriter \<Rightarrow> Some DoCommitWriter
    | (TMS2Var.DoRead l n) \<Rightarrow> Some (DoRead l n)
    | (TMS2Var.DoWrite l v) \<Rightarrow> Some (DoWrite l v)"
      
lemmas sim_simps = TMS2.unfold_all_tms2 TMS2Var.unfold_all_tms2

lemma sim:
  "standard_simulation TMS2Var TMS2 step_correspondence op ="
proof (unfold standard_simulation_def, intro conjI allI impI, rule_tac x = cs in exI, simp)
  show "standard_sim_ext_step TMS2Var TMS2 op ="
  proof (unfold standard_sim_ext_step_def, intro impI allI, (erule conjE)+)
    fix cs as e t
    assume "reach TMS2Var cs" and "reach TMS2 as"
    and "cs = as"
    and "pre TMS2Var t (External e) cs"
    thus "pre TMS2 t (External e) as \<and> eff TMS2Var t (External e) cs = eff TMS2 t (External e) as"
      by (cases e) (simp_all add: sim_simps)
  qed
next
  show "standard_sim_stutter TMS2Var TMS2 step_correspondence op ="
  proof (unfold standard_sim_stutter_def, intro impI allI, (erule conjE)+)
    fix cs as i t
    assume "reach TMS2Var cs" and "reach TMS2 as"
    and "cs = as"
    and "pre TMS2Var t (Internal i) cs"
    and "step_correspondence cs t i = None"
    thus "eff TMS2Var t (Internal i) cs = as"
      by (cases i) (simp_all add: step_correspondence_def)
  qed
next
  show "standard_sim_int_step TMS2Var TMS2 step_correspondence op ="
  proof (unfold standard_sim_int_step_def, intro impI allI, (erule conjE)+)
    fix cs as ic ia t
    assume "reach TMS2Var cs" and "reach TMS2 as"
    and "cs = as"
    and "pre TMS2Var t (Internal ic) cs"
    and "step_correspondence cs t ic = Some ia"
    from this(3) and this(4) and this(5) and reachable_invariant[OF `reach TMS2Var cs`, where t = t and e = "Internal ic"]
    show "pre TMS2 t (Internal ia) as \<and> eff TMS2Var t (Internal ic) cs = eff TMS2 t (Internal ia) as"
      apply (cases ic)
      apply (simp_all add: step_correspondence_def)
      apply (simp_all add: sim_simps TMS2Var.txn_inv_def)
      apply (drule_tac t = ia in sym)
      apply simp
      apply (simp add: someI_ex update_status_def)
      defer
      apply (drule_tac t = ia in sym)
      apply simp
      apply (simp add: update_partial_def update_status_def update_write_set_def)
      apply (drule_tac t = ia in sym)
      apply simp
      apply (intro conjI)
      apply (intro impI)
      apply (intro conjI)
      apply (simp add: max_index_def read_consistent_def store_at_def valid_index_def)
      apply (simp add: TMS2Var.unfold_updates TMS2.unfold_updates when_fn_def update_partial_def value_for_def)
      by (simp add: TMS2Var.unfold_updates TMS2.unfold_updates when_fn_def update_partial_def value_for_def)
  qed
qed

end

==> anc/Isabelle/NORec-var/Transitions.thy <==
theory Transitions
imports "~~/src/HOL/HOLCF/IOA/IOA" "Interface"
begin

record ('s, 'i) daut =
  start :: "'s \<Rightarrow> bool"
  pre   :: "(T \<Rightarrow> 'i Event \<Rightarrow> 's \<Rightarrow> bool)"
  eff   :: "(T \<Rightarrow> 'i Event \<Rightarrow> 's \<Rightarrow> 's)"

definition preserved :: "('s, 'i) daut \<Rightarrow> ('s \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "preserved aut P s \<equiv> \<forall> t a. P s \<and> pre aut t a s \<longrightarrow> P (eff aut t a s)"

definition local_preserved :: "('s, 'i) daut \<Rightarrow> (T \<Rightarrow> 's \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "local_preserved aut P s \<equiv> preserved aut (\<lambda>s'. \<forall>t. P t s') s"

definition noninterference_preserved :: "('s, 'i) daut \<Rightarrow> (T \<Rightarrow> T \<Rightarrow> 's \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "noninterference_preserved aut P s \<equiv> preserved aut (\<lambda>s'. \<forall>t t'. t \<noteq> t' \<longrightarrow> P t t' s') s"

lemma preserved_intro:
  "\<lbrakk>\<And> at a. \<lbrakk>P s; pre dt at a s\<rbrakk> \<Longrightarrow>  P (eff dt at a s)\<rbrakk>
   \<Longrightarrow>
   preserved dt P s"
 by (unfold preserved_def, blast)

lemma local_preserved_intro_single:
  "\<lbrakk>\<And> t at a. \<lbrakk>P t s; pre dt at a s; \<forall> t1. P t1 s\<rbrakk> \<Longrightarrow>  P t (eff dt at a s)\<rbrakk>
   \<Longrightarrow>
   local_preserved dt P s"
  by (unfold local_preserved_def preserved_def, blast)

lemma local_preserved_intro:
  "\<lbrakk>\<And> at a. \<lbrakk>P at s; pre dt at a s\<rbrakk> \<Longrightarrow> P at (eff dt at a s);
    \<And> t at a. \<lbrakk>P t s; pre dt at a s; t \<noteq> at; \<forall> t1. P t1 s\<rbrakk> \<Longrightarrow>  P t (eff dt at a s)\<rbrakk>
   \<Longrightarrow>
   local_preserved dt P s"
by (unfold local_preserved_def preserved_def, blast)

lemma noninterference_preserved_intro_single:
  "\<lbrakk>\<And> t t' at a. \<lbrakk>t \<noteq> t'; P t t' s; pre dt at a s; \<forall>t1 t2. t1 \<noteq> t2 \<longrightarrow> P t1 t2 s\<rbrakk>
    \<Longrightarrow> 
    P t t' (eff dt at a s)\<rbrakk>
   \<Longrightarrow>
   noninterference_preserved dt P s"
by (unfold noninterference_preserved_def preserved_def, blast)
  
definition sig :: "('s, 'i) daut \<Rightarrow> IOA_Event signature"
  where
  "sig aut \<equiv> ({}, {(t, a). a \<noteq> Internal Tau}, {(t, a). a = Internal Tau})"

definition trans :: "('s, 'i) daut \<Rightarrow> ('s * IOA_Event * 's) set"
  where
  "trans aut \<equiv>
       {(s0, (t, a), s1).
          case a of
              Internal Tau \<Rightarrow> (\<exists> i. pre aut t (Internal i) s0 \<and> s1 = eff aut t (Internal i) s0)
            | External a \<Rightarrow> (pre aut t (External a) s0 \<and> s1 = eff aut t (External a) s0)}"

definition ioa :: "('s, 'i) daut \<Rightarrow> (IOA_Event, 's) ioa"
  where
  "ioa aut \<equiv> (sig aut, {s . start aut s}, (trans aut), {}, {})"

definition reach :: "('s, 'i) daut \<Rightarrow> 's \<Rightarrow> bool"
  where
  "reach aut s \<equiv> reachable (ioa aut) s"

lemmas unfold_dtrans =
  pre_def eff_def fst_def snd_def

definition local_invariant :: "('s, 'i) daut \<Rightarrow> (T \<Rightarrow> 's \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "local_invariant aut I \<equiv> \<forall> s. reach aut s \<longrightarrow> (\<forall> t. I t s)"

definition noninterference_invariant :: "('s, 'i) daut \<Rightarrow> (T \<Rightarrow> T \<Rightarrow> 's \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "noninterference_invariant aut I \<equiv> \<forall> s. reach aut s \<longrightarrow> (\<forall> t t'. t \<noteq> t' \<longrightarrow> I t t' s)"

lemma invariant_intro:
  "\<lbrakk>\<And> s. start aut s \<Longrightarrow> P s;
    \<And> s. reach aut s \<Longrightarrow>  preserved aut P s\<rbrakk>
    \<Longrightarrow>
    invariant (ioa aut) P"
  proof (rule invariantI [of "ioa aut" P])
  fix aut P and s
  assume start: "\<And> s :: 's. start aut s \<Longrightarrow> P s" and (*TODO: resolve warning w.out breaking proof *)
         ioa_start: "s \<in> starts_of (ioa aut)"
  from start ioa_start show "P s" by (auto simp add: starts_of_def ioa_def)
  next
  fix s a t
  assume pres: "\<And> s. reach aut s \<Longrightarrow> preserved aut P s" and
         hyp: "P s" and
         ioa_reach: "reachable (ioa aut) s"
  from ioa_reach have "reach aut s" by (simp add: reach_def) 
  from this pres hyp 
  show "s \<midarrow>a\<midarrow>ioa aut \<rightarrow> t \<longrightarrow> P t"
   by (auto simp add: preserved_def trans_of_def ioa_def trans_def Event.exhaust Hidden.exhaust
                  split: Event.split)
      (smt Event.exhaust Hidden.case Hidden.exhaust)
  qed


lemma local_invariant_intro:
  "\<lbrakk>(\<And> s t. start aut s \<Longrightarrow> P t s);
    (\<And> s. reach aut s \<Longrightarrow> local_preserved aut P s)
    \<rbrakk>
  \<Longrightarrow>
  local_invariant aut P"
apply(insert invariant_intro[where aut=aut and P="\<lambda>s. \<forall>t. P t s"])
apply(unfold local_preserved_def invariant_def local_invariant_def reach_def)
by blast

lemma noninterference_invariant_intro:
  "\<lbrakk>(\<And> s t t'. start aut s \<and> t \<noteq> t' \<Longrightarrow> P t t' s);
    (\<And> s. reach aut s \<Longrightarrow> noninterference_preserved aut P s)
    \<rbrakk>
  \<Longrightarrow>
  noninterference_invariant aut P"
apply(insert invariant_intro[where aut=aut and P="\<lambda> s. \<forall> t1 t2. t1\<noteq>t2 \<longrightarrow> P t1 t2 s"])
apply(unfold noninterference_preserved_def invariant_def noninterference_invariant_def reach_def)
apply(blast)
done

lemma invariant_elim:
  "\<lbrakk> invariant (ioa aut) P; reach aut s \<rbrakk> \<Longrightarrow> P s"
by (simp add: invariantE reach_def)

lemma local_invariant_elim:
  "\<lbrakk> local_invariant aut P; reach aut s \<rbrakk> \<Longrightarrow> P t s"
by (simp add: local_invariant_def invariantE reach_def)

lemma noninterference_invariant_elim:
  "\<lbrakk> noninterference_invariant aut P; t \<noteq> t'; reach aut s \<rbrakk> \<Longrightarrow> P t t' s"
by (simp add: noninterference_invariant_def invariantE reach_def)


lemma invariant_strengthen:
  "\<lbrakk>invariant (ioa aut) P;
    (\<forall> s . P s \<longrightarrow> Q s)
    \<rbrakk>
    \<Longrightarrow>
    invariant (ioa aut) Q"
by (simp add: invariant_def)

lemma local_invariant_strengthen:
  "\<lbrakk>local_invariant aut P;
    (\<forall> s t . P s t \<longrightarrow> Q s t)
    \<rbrakk>
    \<Longrightarrow>
    local_invariant aut Q"
by (simp add: local_invariant_def)


definition standard_sim_ext_step :: "('sc, 'ic) daut \<Rightarrow> ('sa, 'ia) daut \<Rightarrow> ('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "standard_sim_ext_step C A R \<equiv>
    \<forall> cs as a at. reach C cs \<and> reach A as \<longrightarrow>
      R cs as \<and> pre C at (External a) cs
       \<longrightarrow>
        pre A at (External a) as \<and> R (eff C at (External a) cs) (eff A at (External a) as)"

definition standard_sim_stutter :: "('sc, 'ic) daut \<Rightarrow> ('sa, 'ia) daut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
   where
   "standard_sim_stutter C A sc R \<equiv>
    \<forall> cs as ic at. reach C cs \<and> reach A as \<longrightarrow>
       R cs as \<and> pre C at (Internal ic) cs \<and> sc cs at ic = None
         \<longrightarrow>
          R (eff C at (Internal ic) cs) as"

definition standard_sim_int_step :: "('sc, 'ic) daut \<Rightarrow> ('sa, 'ia) daut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
   where
   "standard_sim_int_step C A sc R \<equiv>
    \<forall> cs as ic ia at. reach C cs \<and> reach A as \<longrightarrow>
      R cs as \<and> pre C at (Internal ic) cs \<and> sc cs at ic = Some ia
        \<longrightarrow>
          pre A at (Internal ia) as \<and> R (eff C at (Internal ic) cs) (eff A at (Internal ia) as)"

definition standard_simulation :: "('sc, 'ic) daut \<Rightarrow> ('sa, 'ia) daut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "standard_simulation C A sc R \<equiv>
    (\<forall> cs. start C cs \<longrightarrow> (\<exists>as. R cs as \<and> start A as))
    \<and>
    standard_sim_ext_step C A R
    \<and>
    standard_sim_stutter C A sc R
    \<and>
    standard_sim_int_step C A sc R"

(* TODO fix the proofs below *)

lemma standard_simulation_internal_move:
    assumes  sim: "standard_simulation C A sc R" and
           reach_C: "reachable (ioa C) cs" and
           step: "pre C (fst p) (Internal i) cs \<and> cs' = eff C (fst p) (Internal i) cs" and
           rel: "R cs as" and
           reach_A: "reachable (ioa A) as"
    shows "\<exists>as'. R cs' as' \<and> reachable (ioa A) as' \<and> (\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) as')"
proof (cases "sc cs (fst p) i = None")
  assume none: "sc cs (fst p) i = None"
  have stutter_rel: "R cs' as" using sim
    by (simp add: standard_sim_stutter_def standard_simulation_def none local.step reach_A reach_C reach_def rel)
  have stutter_move: "\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) as"
    apply(rule exI[where x="nil"])
    by (simp add: move_def ioa_def externals_def sig_def asig_triple_proj ioa_triple_proj)
  show ?thesis using stutter_move stutter_rel reach_A by blast
next
  assume some: "sc cs (fst p) i \<noteq> None"
  have step_rel: "R cs' (eff A (fst p) (Internal (the (sc cs (fst p) i))) as)" using sim
    by (simp add: local.step reach_A reach_C reach_def rel some standard_sim_int_step_def standard_simulation_def)
  have atrans: "as \<midarrow>(fst p, Internal Tau)\<midarrow>ioa A \<rightarrow> (eff A (fst p) (Internal (the (sc cs (fst p) i))) as)"
    using some step sim reach_C reach_A rel
    apply(unfold trans_def ioa_def trans_of_def, simp)
    apply(rule exI[where x="the(sc cs (fst p) i)"])
    apply (auto simp add: trans_def ioa_def trans_of_def standard_simulation_def standard_sim_int_step_def)
    by (meson reach_A reach_C reach_def)
  have step_reach: "reachable (ioa A) (eff A (fst p) (Internal (the (sc cs (fst p) i))) as)"
    using reach_A atrans by (meson reachable.reachable_n)
  from atrans have step_move: "(\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) (eff A (fst p) (Internal (the (sc cs (fst p) i))) as))"
    apply -
    apply(rule exI[where x="[((fst p, Internal Tau), eff A (fst p) (Internal (the (sc cs (fst p) i))) as)!]"])
    by(simp add: move_def ioa_def trans_def)
  from step_rel step_reach step_move show ?thesis by blast
qed

lemma standard_simulation_move:
  assumes  sim: "standard_simulation C A sc R" and
           reach_C: "reachable (ioa C) cs" and
           step: "(cs, p, cs') \<in> trans C" and
           rel: "R cs as" and
           reach_A: "reachable (ioa A) as"
   shows "\<exists>as' ex. (cs', as') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and> move (ioa A) ex as p as'"
  proof (cases "snd p")
    case (Internal a)
    have eq: "a = Tau" by (cases a, simp)
    have int_step: "\<exists>i. pre C (fst p) (Internal i) cs \<and> cs' = eff C (fst p) (Internal i) cs"
    using eq Internal step by(auto simp add: trans_def)
    from Internal int_step show ?thesis
    apply -
    apply(drule exE[where Q="\<exists>as'. R cs' as' \<and> reachable (ioa A) as' \<and> (\<exists>ex. move (ioa A) ex as p as')"], simp_all)
    by (metis eq prod.collapse reach_A reach_C rel sim standard_simulation_internal_move)
  next
    case (External a)
    show ?thesis
    proof (rule exI[where x="eff A (fst p) (External a) as"])
    have atrans: "as \<midarrow>p\<midarrow>(ioa A) \<rightarrow> eff A (fst p) (External a) as"
    using step External
    by (auto simp add: ioa_def trans_of_def trans_def eff_def)
       (metis reach_A reach_C reach_def rel sim standard_sim_ext_step_def standard_simulation_def)
    have reach_A_post: "reachable (ioa A) (eff A (fst p) (External a) as)"
    using step External reach_A atrans
    by (meson reachable.reachable_n)
    have sim_post: "(cs', eff A (fst p) (External a) as) \<in> {(x, y). R x y}"
    using External sim standard_simulation_def standard_sim_ext_step_def step rel reach_A reach_C
    by (auto simp add: trans_def)
       (metis reach_C reach_def standard_sim_ext_step_def standard_simulation_def)
    from atrans reach_A_post sim_post show "\<exists>ex. (cs', eff A (fst p) (External a) as)
         \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and>
         move (ioa A) ex as p (eff A (fst p) (External a) as)"
     by (simp add:  transition_is_ex)
    qed
qed

lemma standard_simulation_trace_inclusion:
  assumes sim: "standard_simulation C A sc R"
    shows      "traces (ioa C) \<subseteq> traces (ioa A)"
proof (rule trace_inclusion_for_simulations[where R="{(cs, as) . R cs as \<and> reachable (ioa A) as}"])
  show "Automata.ext (ioa C) = Automata.ext (ioa A)"
    by (auto simp add: externals_def asig_outputs_def asig_inputs_def asig_of_def fst_def snd_def ioa_def sig_def)
  next
  show "is_simulation {(cs, as) . R cs as \<and> reachable (ioa A) as} (ioa C) (ioa A)"
  proof -
    {from sim have "\<forall>s\<in>(fst \<circ> snd) (ioa C). {(x, y). R x y \<and> reachable (ioa A) y} `` {s} \<inter> (fst \<circ> snd) (ioa A) \<noteq> {}"
      by (insert reachable_0[where C="ioa A"], auto simp add: standard_simulation_def ioa_def starts_of_def)
      }
    moreover
    {from sim have "\<forall> s s' t a.
        reachable (ioa C) s \<and> s \<midarrow>a\<midarrow>(ioa C) \<rightarrow> t \<and> (s, s') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<longrightarrow> (\<exists>t' ex. (t, t') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and> move (ioa A) ex s' a t')"
       by (insert standard_simulation_move[where C=C and A=A and R=R and sc=sc], unfold ioa_def trans_of_def, clarify)
          simp}
    ultimately show ?thesis by (simp add: is_simulation_def starts_of_def)
    qed
qed

end


==> anc/Isabelle/NORec-var/Utilities.thy <==
theory Utilities
imports Main
begin

notation fcomp (infixl "\<circ>>" 60)

definition when_fn :: "('s \<Rightarrow> 's) \<Rightarrow> bool \<Rightarrow> ('s \<Rightarrow> 's)" (infix "when" 160)
  where
  "when_fn f b \<equiv> if b then f else id"

definition apply_partial :: "('a \<Rightarrow> 'b) \<Rightarrow> ('a \<Rightarrow> 'b option) \<Rightarrow> 'a \<Rightarrow> 'b"
  where
  "apply_partial f pf a \<equiv> case pf a of Some b \<Rightarrow> b | None \<Rightarrow> f a"  

lemma apply_partial_simp:
  "apply_partial f (pf (l \<mapsto> v)) = (apply_partial f pf)(l := v)"
by (insert ext[where f="apply_partial f (pf (l \<mapsto> v))" and g="(apply_partial f pf)(l := v)"])
   (auto simp add: apply_partial_def)

definition opt_some :: "('a \<Rightarrow> bool) \<Rightarrow> 'a option"
  where
  "opt_some P \<equiv> if (\<exists> a. P a) then (Some (THE a. P a)) else None"

find_consts "'s set \<Rightarrow> 's \<Rightarrow> bool"
  
lemma opt_some_defined:
  "(\<forall> a a'. P a \<and> P a' \<longrightarrow> a = a') \<Longrightarrow> case (opt_some P) of Some a \<Rightarrow> P a | None \<Rightarrow> True"
by (metis opt_some_def option.case_eq_if option.sel theI)

lemma opt_some_eq:
  "(\<forall> a a'. P a \<and> P a' \<longrightarrow> a = a') \<and> P a \<Longrightarrow> opt_some P = Some a"
by (metis opt_some_def the_equality)


lemmas all_utilities = apply_partial_def when_fn_def id_def

end


==> anc/Isabelle/NORec/CGA.thy <==
theory CGA
imports Transitions Interface Utilities
begin

datatype pc =
  Begin
| Commit
| Read
| Write

type_synonym status = "pc Interface.Status"

record state =
  store :: "L \<Rightarrow> V"
  status :: "T \<Rightarrow> status"
  val :: "T \<Rightarrow> V"
  addr :: "T \<Rightarrow> L"

  (* Read and write set for lazy TM *)
  write_set :: "T \<Rightarrow> L \<Rightarrow> V option"
  read_set :: "T \<Rightarrow> L \<Rightarrow> V option"

  (* Auxillary variables *)
  commits :: nat
  begin_commits :: "T \<Rightarrow> nat"

definition validate :: "T \<Rightarrow> state \<Rightarrow> bool" where
  "validate t s \<equiv> (\<forall>l v. read_set s t l = Some v \<longrightarrow> v = store s l)"

lemma validate_def_var: "validate t s = (\<forall>l. case read_set s t l of (Some v) \<Rightarrow> v = store s l | None \<Rightarrow> True)"
  apply (auto simp add: validate_def)
  apply (simp add: option.case_eq_if)
  by (metis (full_types) option.case_eq_if option.distinct(1) option.sel)

definition update_status :: "T \<Rightarrow> status \<Rightarrow> state \<Rightarrow> state" where
  "update_status t st \<equiv> \<lambda>s. s \<lparr> status := ((status s) (t := st))\<rparr>"

definition update_val :: "T \<Rightarrow> V \<Rightarrow> state \<Rightarrow> state" where
  "update_val t v \<equiv> \<lambda>s. s \<lparr> val := ((val s) (t := v))\<rparr>"

definition update_addr :: "T \<Rightarrow> L \<Rightarrow> state \<Rightarrow> state" where
  "update_addr t l \<equiv> \<lambda>s. s \<lparr> addr := ((addr s) (t := l))\<rparr>"

definition update_store :: "L \<Rightarrow> V \<Rightarrow> state \<Rightarrow> state" where
  "update_store l v \<equiv> \<lambda>s. s \<lparr> store := ((store s) (l := v)) \<rparr>"

definition update_write_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> state \<Rightarrow> state"
  where
  "update_write_set t l v \<equiv> \<lambda>s. s \<lparr> write_set := update_partial t l v (write_set s)\<rparr>"  

definition update_read_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> state \<Rightarrow> state"
  where
  "update_read_set t l v \<equiv> \<lambda>s. s \<lparr> read_set := update_partial t l v (read_set s)\<rparr>"  

definition update_store_set :: "(L \<Rightarrow> V option) \<Rightarrow> state \<Rightarrow> state" where
  "update_store_set ws \<equiv> \<lambda>s. s \<lparr> store := (\<lambda>l. if ws l = None then store s l else the (ws l)) \<rparr>"

definition update_begin_commits :: "T \<Rightarrow> nat \<Rightarrow> state \<Rightarrow> state"
  where
  "update_begin_commits t n s \<equiv> s\<lparr> begin_commits := ((begin_commits s) (t := n)) \<rparr>"


definition start :: "state \<Rightarrow> bool" where
  "start s \<equiv>
      (\<forall>t. status s t = NotStarted)
    \<and> store s \<in> mem_initial
    \<and> commits s = 0
    \<and> (\<forall>t l. read_set s t l = None)
    \<and> (\<forall>t l. write_set s t l = None)"

definition cga_pre :: "T \<Rightarrow> pc Event \<Rightarrow> state \<Rightarrow> bool" where
  "cga_pre t e s \<equiv>
      e \<noteq> External Cancel
    \<and> (e = External Abort \<longrightarrow> status s t = AbortPending)
    \<and> (case e of
           External a \<Rightarrow> ext_enabled (status s t) a
         | Internal a \<Rightarrow> status s t = Pending a)"

fun ext_eff :: "T \<Rightarrow> Action \<Rightarrow> state \<Rightarrow> state" where
  "ext_eff t BeginInv = update_status t (Pending Begin)"
| "ext_eff t BeginResp = update_status t Ready"
| "ext_eff t CommitInv = update_status t (Pending Commit)"
| "ext_eff t CommitResp = update_status t Committed"
| "ext_eff t Abort = update_status t Aborted"
| "ext_eff t (ReadInv l) = update_addr t l \<circ>> update_status t (Pending Read)"
| "ext_eff t (ReadResp v) = update_status t Ready"
| "ext_eff t (WriteInv l v) = update_addr t l \<circ>> update_val t v \<circ>> update_status t (Pending Write)"
| "ext_eff t WriteResp = update_status t Ready"

fun int_eff :: "T \<Rightarrow> pc \<Rightarrow> state \<Rightarrow> state" where
  "int_eff t Begin = (\<lambda>s. update_begin_commits t (commits s) s) \<circ>> update_status t BeginResponding"

| "int_eff t Commit = (\<lambda>s.
    if (\<forall>l. write_set s t l = None)
    then (update_status t CommitResponding) s
    else (if validate t s
      then (update_store_set (write_set s t) \<circ>> commits_update (\<lambda>n. n + 1) \<circ>> update_status t CommitResponding) s
      else update_status t AbortPending s))"

| "int_eff t Read = (\<lambda>s.
    case write_set s t (addr s t) of
      Some v \<Rightarrow> update_val t v (update_status t (ReadResponding v) s)
    | None \<Rightarrow> if validate t s
              then let v = store s (addr s t) in (update_val t v \<circ>> update_read_set t (addr s t) v \<circ>> update_status t (ReadResponding v)) s
              else update_status t AbortPending s)"

| "int_eff t Write = (\<lambda>s. update_write_set t (addr s t) (val s t) s) \<circ>> update_status t WriteResponding"

fun cga_eff :: "T \<Rightarrow> pc Event \<Rightarrow> state \<Rightarrow> state" where
  "cga_eff t (Internal a) = int_eff t a"
| "cga_eff t (External a) = ext_eff t a"

definition CGA :: "(state, pc) daut" where
  "CGA \<equiv> \<lparr> daut.start = start, daut.pre = cga_pre, daut.eff = cga_eff \<rparr>"

definition global_inv :: "state \<Rightarrow> bool" where
  "global_inv s \<equiv> True"

definition is_writer :: "state \<Rightarrow> T \<Rightarrow> bool" where
  "is_writer s t \<equiv> (\<exists>l. write_set s t l \<noteq> None)"

definition txn_inv :: "T \<Rightarrow> pc Event \<Rightarrow> state \<Rightarrow> bool" where
  "txn_inv t e s \<equiv> cga_pre t e s \<longrightarrow>
   (case e of
     External BeginInv \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
   | Internal Begin \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
   | External BeginResp \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
   | External (ReadResp v) \<Rightarrow> v = val s t
   | External WriteResp \<Rightarrow> write_set s t \<noteq> Map.empty
   | _ \<Rightarrow> True)"

lemma Event_split:
  "\<lbrakk>b = External BeginInv \<Longrightarrow> P;
    b = Internal Begin \<Longrightarrow> P;
    b = External BeginResp \<Longrightarrow> P;
    \<And> l. b = External (ReadInv l) \<Longrightarrow> P;
    b = Internal Read \<Longrightarrow> P;
    \<And> v. b = External (ReadResp v) \<Longrightarrow> P;
    \<And> l v. b = External (WriteInv l v) \<Longrightarrow> P;
    b = Internal Write \<Longrightarrow> P;
    b = External WriteResp \<Longrightarrow> P;
    b = External CommitInv \<Longrightarrow> P;
    b = Internal Commit \<Longrightarrow> P;
    b = External CommitResp \<Longrightarrow> P;
    b = External Cancel \<Longrightarrow> P;
    b = External Abort \<Longrightarrow> P \<rbrakk>
   \<Longrightarrow>
    P"
  apply (cases rule: Event.exhaust[where y = b])
  using Action.exhaust_sel apply blast
  using pc.exhaust apply blast
  done

lemmas unfold_updates =
  update_status_def
  update_addr_def
  update_val_def
  update_store_def
  update_read_set_def
  update_write_set_def
  update_store_set_def
  update_begin_commits_def

lemmas cga_simps =
  txn_inv_def
  cga_pre_def
  ext_enabled_def
  unfold_updates
  is_writer_def
  global_inv_def

(* Begin *)

lemma txn_inv_pres_begin_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External BeginInv);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   apply (cases rule: Event_split[of b])
   by (auto simp add: cga_simps)

lemma txn_inv_pres_begin_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External BeginInv);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_begin_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (Internal Begin);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_begin_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (Internal Begin);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_begin_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External BeginResp);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_begin_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External BeginResp);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

(* Read *)

lemma txn_inv_pres_read_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External (ReadInv l));
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   apply (cases rule: Event_split[of b])
   by (auto simp add: cga_simps)

lemma txn_inv_pres_read_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = External (ReadInv l);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_read_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (Internal Read);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps split: option.split)

lemma txn_inv_pres_read_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (Internal Read);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps update_partial_def split: option.split)

lemma txn_inv_pres_read_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External (ReadResp v));
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_read_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = External (ReadResp l);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

(* Write *)

lemma txn_inv_pres_write_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External (WriteInv l v));
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_write_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = External (WriteInv l v);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_write_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (Internal Write);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps update_partial_def)

lemma txn_inv_pres_write_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (Internal Write);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   apply (cases rule: Event_split[of b])
   by (simp add: cga_simps update_partial_def)+

lemma txn_inv_pres_write_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External WriteResp);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_write_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = External WriteResp;
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

(* Commit *)

lemma txn_inv_pres_commit_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External CommitInv);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_commit_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External CommitInv);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_commit_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (Internal Commit);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   apply (cases rule: Event_split[of b])
   apply (simp_all add: cga_simps)
   done

lemma txn_inv_pres_commit_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (Internal Commit);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_commit_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External CommitResp);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_commit_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External CommitResp);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_cancel_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External Cancel);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_cancel_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External Cancel);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_abort_self:
  "\<lbrakk>global_inv s;
    txn_inv at a s;
    a = (External Abort);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv at b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_abort_other:
  "\<lbrakk>global_inv s;
    txn_inv t b s;
    txn_inv at a s;
    t \<noteq> at;
    a = (External Abort);
    cga_pre at a s\<rbrakk>
   \<Longrightarrow>
   txn_inv t b (cga_eff at a s)"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma allE2: "\<forall>x. P x \<Longrightarrow> (P x \<Longrightarrow> P y \<Longrightarrow> Q) \<Longrightarrow> Q"
  by auto

lemma start_invariant: "daut.start CGA s \<Longrightarrow> txn_inv t e s"
  apply (cases rule: Event_split[of e])
  apply (simp_all add: txn_inv_def cga_pre_def CGA_def start_def ext_enabled_def)
  apply (erule conjE)+
  by blast

lemma total_inv: "invariant (ioa CGA) (\<lambda>s. global_inv s \<and> (\<forall>e t. txn_inv t e s))"
proof (intro invariant_intro conjI allI)
  fix s
  assume "daut.start CGA s"
  thus "global_inv s"
    by (simp add: CGA_def start_def global_inv_def)
next
  fix s e t
  assume "daut.start CGA s"
  thus "txn_inv t e s"
    by (rule start_invariant)
next
  fix s
  show "preserved  CGA (\<lambda>s. global_inv s \<and> (\<forall>e t. txn_inv t e s)) s"
    apply (simp only: preserved_def)
    apply (intro allI impI)
    apply (erule conjE)+
    apply (intro conjI allI)
  proof -
    fix t a
    assume "pre CGA t a s" and "global_inv s" and "\<forall>e t. (txn_inv t e s)"
    thus "global_inv (eff CGA t a s)"
      apply (cases rule: Event_split[of a])
      by (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)+
  next
    fix t a e t'
    assume "pre CGA t a s" and "global_inv s" and "\<forall>e t. txn_inv t e s"
    thus "txn_inv t' e (eff CGA t a s)"
      apply (cases "t' = t")
      apply (erule ssubst)
      apply (erule_tac x = e and y = a in allE2)
      apply (erule_tac x = t in allE)
      apply (erule_tac x = t in allE)
      apply (cases rule: Event_split[of a])
      apply (simp_all add: CGA_def del: cga_eff.simps)
      apply (rule txn_inv_pres_begin_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_cancel_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_abort_self, simp, simp, simp, simp)
      apply (erule_tac x = e and y = a in allE2)
      apply (erule_tac x = t' in allE)
      apply (erule_tac x = t in allE)
      apply (cases rule: Event_split[of a])
      apply (rule txn_inv_pres_begin_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_cancel_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_abort_other, simp, simp, simp, simp, simp, simp)
      done
  qed
qed

lemma reachable_invariant: "reach CGA s \<Longrightarrow> txn_inv t e s"
  using invariant_elim total_inv by fastforce

end

==> anc/Isabelle/NORec/CGACorrect.thy <==
theory CGACorrect
imports CGA TMS2Var "~~/src/HOL/Eisbach/Eisbach_Tools"
begin

definition step_correspondence :: "CGA.state \<Rightarrow> T \<Rightarrow> CGA.pc \<Rightarrow> TMS2Var.InternalAction option"
  where
  "step_correspondence cs t a \<equiv>
    case a of
        Read \<Rightarrow> (case CGA.write_set cs t (addr cs t) of
          Some v \<Rightarrow> Some (DoRead (addr cs t) (commits cs))
        | None \<Rightarrow> if validate t cs
                  then Some (DoRead (addr cs t) (commits cs))
                  else None)
      | Write \<Rightarrow> Some (DoWrite (addr cs t) (val cs t))
      | Commit \<Rightarrow> if (\<forall>l. CGA.write_set cs t l = None) then Some DoCommitReadOnly
                  else (if validate t cs then Some DoCommitWriter else None)
      | _ \<Rightarrow> None"

lemma scf1: "step_correspondence cs t a = Some DoCommitReadOnly \<longleftrightarrow>
  ((\<forall>l. CGA.write_set cs t l = None) \<and> a = Commit)"
  by (cases a) (auto simp add: step_correspondence_def split: option.split)

lemma scf2: "step_correspondence cs t a = Some DoCommitWriter \<longleftrightarrow>
  ((\<exists>l v. CGA.write_set cs t l = Some v) \<and> validate t cs \<and> a = Commit)"
  by (cases a) (auto simp add: step_correspondence_def split: option.split)

lemma scf3: "step_correspondence cs t a = Some (DoWrite x v) \<longleftrightarrow>
  (x = addr cs t \<and> v = val cs t \<and> a = Write)"
  by (cases a) (auto simp add: step_correspondence_def split: option.split)

lemma scf4: "step_correspondence cs t a = Some (DoRead x n) \<longleftrightarrow>
  ( (n = commits cs \<and> x = addr cs t \<and> a = Read)
  \<and> ((\<exists>v. CGA.write_set cs t x = Some v) \<or> (CGA.write_set cs t (addr cs t) = None \<and> validate t cs)))"
  by (cases a) (auto simp add: step_correspondence_def split: option.split)

lemma scf1': "step_correspondence cs t Commit = Some DoCommitReadOnly \<longleftrightarrow>
  ((\<forall>l. CGA.write_set cs t l = None))"
  by (auto simp add: step_correspondence_def split: option.split)

lemma scf2': "step_correspondence cs t Commit = Some DoCommitWriter \<longleftrightarrow>
  ((\<exists>l v. CGA.write_set cs t l = Some v) \<and> validate t cs)"
  by (auto simp add: step_correspondence_def split: option.split)

lemma scf3': "step_correspondence cs t Write = Some (DoWrite x v) \<longleftrightarrow>
  (x = addr cs t \<and> v = val cs t)"
  by (auto simp add: step_correspondence_def split: option.split)

lemma scf4': "step_correspondence cs t Read = Some (DoRead x n) \<longleftrightarrow>
  ( (n = commits cs \<and> x = addr cs t)
  \<and> ((\<exists>v. CGA.write_set cs t x = Some v) \<or> (CGA.write_set cs t (addr cs t) = None \<and> validate t cs)))"
  by (auto simp add: step_correspondence_def split: option.split)

lemmas sc_simps = scf1 scf2 scf3 scf4

lemmas sc_simps' = scf1' scf2' scf3' scf4'

lemma step_correspondence_None_cases:
  assumes "step_correspondence cs t a = None"
  shows "(a = Read \<and> \<not> validate t cs \<and> CGA.write_set cs t (addr cs t) = None)
       \<or> (a = Commit \<and> \<not> validate t cs \<and> (\<exists>l v. CGA.write_set cs t l = Some v))
       \<or> (a = Begin)"
  using assms
  apply (cases a)
  apply (auto simp add: step_correspondence_def split: option.splits)
  apply (metis option.distinct(1))
  by (meson not_None_eq)

lemma step_correspondence_None:
  assumes "step_correspondence cs t a = None"
  and "a = Read \<Longrightarrow> \<not> validate t cs \<Longrightarrow> CGA.write_set cs t (addr cs t) = None \<Longrightarrow> P"
  and "\<And>l v. a = Commit \<Longrightarrow> \<not> validate t cs \<Longrightarrow> CGA.write_set cs t l = Some v \<Longrightarrow> P"
  and "a = Begin \<Longrightarrow> P"
  shows "P"
  by (meson assms(1) assms(2) assms(3) assms(4) step_correspondence_None_cases)

lemma step_correspondence_None_var:
  assumes "step_correspondence cs t a = None"
  and "\<not> validate t cs \<Longrightarrow> CGA.write_set cs t (addr cs t) = None \<Longrightarrow> P Read"
  and "\<And>l v. \<not> validate t cs \<Longrightarrow> CGA.write_set cs t l = Some v \<Longrightarrow> P Commit"
  and "P Begin"
  shows "P a"
  by (metis assms(1) assms(2) assms(3) assms(4) step_correspondence_None)

definition global_rel :: "CGA.state \<Rightarrow> State \<Rightarrow> bool" where
  "global_rel cs as \<equiv> (commits cs = max_index as) \<and> latest_store as = store cs"

definition in_flight :: "T \<Rightarrow> CGA.state \<Rightarrow> Interface.State \<Rightarrow> bool" where
  "in_flight t cs as \<equiv>
     (state.write_set cs t = State.write_set as t) \<and>
     (State.read_set as t = state.read_set cs t)"

definition txn_rel :: "T \<Rightarrow> CGA.pc Event \<Rightarrow> CGA.state \<Rightarrow> State \<Rightarrow> bool"
  where
  "txn_rel t e cs0 as0 \<equiv> in_flight t cs0 as0 \<and>
     (cga_pre t e cs0 \<longrightarrow>
       (case e of
          External BeginInv \<Rightarrow> State.status as0 t = NotStarted
        | Internal Begin \<Rightarrow> State.status as0 t = BeginResponding
        | External BeginResp \<Rightarrow> State.status as0 t = BeginResponding
        | Internal Read \<Rightarrow> State.status as0 t = Pending (ReadPending (addr cs0 t))
        | External (ReadResp v) \<Rightarrow> State.status as0 t = ReadResponding (val cs0 t)
        | Internal Write \<Rightarrow> State.status as0 t = Pending (WritePending (addr cs0 t) (val cs0 t))
        | External WriteResp \<Rightarrow> State.status as0 t = WriteResponding
        | Internal Commit \<Rightarrow> State.status as0 t = Pending CommitPending
        | External CommitResp \<Rightarrow> State.status as0 t = CommitResponding
        | External Abort \<Rightarrow> State.status as0 t \<notin> {NotStarted, Ready, CommitResponding, Committed, Aborted}
        | External Cancel \<Rightarrow> False
        | _ \<Rightarrow> State.status as0 t = Ready))"

definition sim_rel :: "CGA.state \<Rightarrow> State \<Rightarrow> bool"
  where
  "sim_rel cs as \<equiv> global_rel cs as \<and> (\<forall>t a. txn_rel t a cs as)"

named_theorems simps

method double_case_simp for a and b :: "pc Event" declares simps =
  (cases a; (rule CGA.Event_split[where b = b]; simp add: simps))

lemma tms2_reachable_invariant: "reach TMS2Var s \<Longrightarrow> txn_inv t e s"
  using invariant_elim total_inv by fastforce

lemma ws_empty: "(\<forall>l. state.write_set cs t l = None) \<longleftrightarrow> state.write_set cs t = Map.empty"
  by auto

lemmas cga_tms2_simps =
  cga_simps TMS2Var.unfold_tms2 RWMemory.all_simps txn_rel_def

lemma txn_rel_self_preserved_stutter_Begin:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv at (Internal pc) cs0"
  and "\<forall>c. TMS2Var.txn_inv at c as0"
  and "global_rel cs0 as0"
  and "txn_rel at (Internal pc) cs0 as0"
  and "cga_pre at (Internal pc) cs0"
  and "step_correspondence cs0 at pc = None"
  and [simp]: "pc = Begin"
  shows "txn_rel at b (cga_eff at (Internal pc) cs0) as0"
proof -
  from assms spec[where P="\<lambda> c. TMS2Var.txn_inv at c as0" and x="External BeginResp"]
  have "begin_index as0 at \<le> max_index as0"
    by (simp add: cga_tms2_simps TMS2Var.txn_inv_def)
  thus "txn_rel at b (cga_eff at (Internal pc) cs0) as0" using assms
    by (simp_all add: global_rel_def cga_tms2_simps all_utilities in_flight_def split: TMS2Var.splits)
qed

lemma txn_rel_self_preserved_stutter_Commit:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv at (Internal pc) cs0"
  and "\<forall>c. TMS2Var.txn_inv at c as0"
  and "global_rel cs0 as0"
  and "txn_rel at (Internal pc) cs0 as0"
  and "cga_pre at (Internal pc) cs0"
  and "step_correspondence cs0 at pc = None"
  and [simp]: "pc = Commit"
  shows "txn_rel at b (cga_eff at (Internal pc) cs0) as0"
proof -
  show ?thesis using assms
    apply (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2Var.splits)
    apply safe
    apply (simp_all add: step_correspondence_def in_flight_def)
    by (metis option.distinct(1))
qed

lemma txn_rel_self_preserved_stutter_Read:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv at (Internal pc) cs0"
  and "\<forall>c. TMS2Var.txn_inv at c as0"
  and "global_rel cs0 as0"
  and "txn_rel at (Internal pc) cs0 as0"
  and "cga_pre at (Internal pc) cs0"
  and "step_correspondence cs0 at pc = None"
  and [simp]: "state.write_set cs0 at (addr cs0 at) = None"
  and [simp]: "pc = Read"
  shows "txn_rel at b (cga_eff at (Internal pc) cs0) as0"
proof -
  show ?thesis using assms
    apply (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2Var.splits)
    apply safe
    by (simp_all add: step_correspondence_def in_flight_def)
qed

lemma CGA_simulation:
  "standard_simulation CGA TMS2Var step_correspondence sim_rel"
proof (unfold standard_simulation_def, intro conjI allI impI exI)
  fix cs
  assume "daut.start CGA cs"
  thus "sim_rel cs default_start"
  proof (auto simp add: sim_rel_def CGA_def CGA.start_def cga_pre_def)
    fix t e
    assume "\<forall>t. state.status cs t = NotStarted"
    and "store cs \<in> mem_initial"
    and "commits cs = 0"
    and "\<forall>t l. state.read_set cs t l = None"
    and "\<forall>t l. state.write_set cs t l = None"
    note assms = this
    thus "txn_rel t e cs default_start"
      apply -
      apply (rule CGA.Event_split[where b = e])
      by (auto simp add: txn_rel_def cga_pre_def ext_enabled_def default_start_def ws_empty store_at_def max_index_def dom_def in_flight_def)
    from assms show "global_rel cs default_start"
      by (simp add: global_rel_def default_start_def max_index_def latest_store_def store_at_def dom_def mem_initial_def)
   qed
next
  fix cs
  assume "daut.start CGA cs"
  thus "daut.start TMS2Var default_start"
    by (simp add: CGA_def CGA.start_def Interface.start_def default_start_def initial_stores_def mem_initial_def)
next
  show "standard_sim_ext_step CGA TMS2Var sim_rel"
    unfolding standard_sim_ext_step_def
  proof (intro allI impI, (erule conjE)+, rule conjI)
    fix cs as a t
    assume "sim_rel cs as" and "reach CGA cs"
    and "pre CGA t (External a) cs"
    thus "pre TMS2Var t (External a) as"
      apply (simp add: sim_rel_def)
      apply (erule conjE)
      apply (erule_tac x = t in allE)
      apply (erule_tac x = "External a" in allE)
      apply -
      apply (drule CGA.reachable_invariant[where t = t and e = "External a"])
      apply (cases a)
      apply (simp_all add: CGA_def cga_pre_def tms_pre_def ext_enabled_def sim_rel_def status_enabled_def txn_rel_def CGA.txn_inv_def)
      done
  next
    fix cs as a t
    assume "sim_rel cs as" and "reach CGA cs"
    and "pre CGA t (External a) cs"
    thus "sim_rel (eff CGA t (External a) cs) (eff TMS2Var t (External a) as)"
    proof (simp add: sim_rel_def, intro conjI allI)
      fix t' b
      assume "global_rel cs as \<and> (\<forall>t a. txn_rel t a cs as)"
      hence "txn_rel t' b cs as" and "txn_rel t (External a) cs as"
        by auto
      from this and `pre CGA t (External a) cs`
      show "txn_rel t' b (eff CGA t (External a) cs) (tms_eff t (External a) as)"
        apply -
        apply (cases a; rule CGA.Event_split[where b = b])
        apply (simp_all add: txn_rel_def cga_pre_def ext_enabled_def CGA_def tms_eff_def TMS2Var.ext_eff_def unfold_updates CGA.update_status_def in_flight_def update_addr_def update_val_def)
        done
    next
      assume "global_rel cs as \<and> (\<forall>t a. txn_rel t a cs as)"
      and "pre CGA t (External a) cs"
      thus "global_rel (eff CGA t (External a) cs) (tms_eff t (External a) as)"
      apply -
      apply (erule conjE)
      apply (cases a)
      by (simp_all add: global_rel_def max_index_def latest_store_def store_at_def cga_pre_def ext_enabled_def CGA_def tms_eff_def TMS2Var.ext_eff_def unfold_updates CGA.update_status_def in_flight_def update_addr_def update_val_def)
    qed
  qed
next
  show "standard_sim_stutter CGA TMS2Var step_correspondence sim_rel"
    unfolding standard_sim_stutter_def
  proof (intro impI allI, (erule conjE)+)
    fix cs as a t
    assume "reach CGA cs"
    and "reach TMS2Var as"
    and "sim_rel cs as"
    and "pre CGA t (Internal a) cs"
    and sc_None: "step_correspondence cs t a = None"

    note assms = this

    from `step_correspondence cs t a = None`
    show "sim_rel (eff CGA t (Internal a) cs) as"

    proof (rule step_correspondence_None)
      assume [simp]: "a = Read"
      and "\<not> validate t cs"
      and ws_None: "state.write_set cs t (addr cs t) = None"
      have "global_rel cs as" and "\<forall>t' e. txn_rel t' e cs as"
        using \<open>sim_rel cs as\<close> sim_rel_def apply auto[1]      
        using \<open>sim_rel cs as\<close> sim_rel_def by auto

      show "sim_rel (eff CGA t (Internal a) cs) as"
      proof (auto simp add: sim_rel_def)
        from `global_rel cs as` and `\<not> validate t cs` and ws_None
        show "global_rel (eff CGA t (Internal Read) cs) as"
          by (auto simp add: global_rel_def CGA_def CGA.unfold_updates)
      next
        fix t' e

        have "txn_rel t' e cs as"
          by (simp add: \<open>\<forall>t' e. txn_rel t' e cs as\<close>)

        from this `pre CGA t (Internal a) cs` `\<not> validate t cs` and ws_None
        show "txn_rel t' e (eff CGA t (Internal Read) cs) as"
          apply -
          apply (cases "t = t'")
          apply (metis CGA.reachable_invariant CGA_def \<open>\<forall>t' e. txn_rel t' e cs as\<close> \<open>a = Read\<close> \<open>global_rel cs as\<close> assms(1) assms(2) daut.select_convs(2) daut.select_convs(3) global_inv_def sc_None tms2_reachable_invariant txn_rel_self_preserved_stutter_Read)
          apply (rule CGA.Event_split[where b = e])
          by (auto simp add: validate_def stores_domain_def CGA.txn_inv_def txn_rel_def CGA_def CGA.unfold_updates in_flight_def update_partial_def cga_pre_def ext_enabled_def)
      qed
    next
      fix l v
      assume [simp]: "a = Commit"
      and "\<not> validate t cs"
      and ws_Some: "state.write_set cs t l = Some v"
      have "global_rel cs as" and "\<forall>t' e. txn_rel t' e cs as"
        using \<open>sim_rel cs as\<close> sim_rel_def apply auto[1]      
        using \<open>sim_rel cs as\<close> sim_rel_def by auto

      show "sim_rel (eff CGA t (Internal a) cs) as"
      proof (auto simp add: sim_rel_def)
        from `global_rel cs as` and `\<not> validate t cs` and ws_Some
        show "global_rel (eff CGA t (Internal Commit) cs) as"
          by (auto simp add: global_rel_def CGA_def CGA.unfold_updates)        
      next
        fix t' e

        have "txn_rel t' e cs as"
          by (simp add: \<open>\<forall>t' e. txn_rel t' e cs as\<close>)

        from this `pre CGA t (Internal a) cs` `\<not> validate t cs` and ws_Some
        show "txn_rel t' e (eff CGA t (Internal Commit) cs) as"
          apply -
          apply (cases "t = t'")
          apply (metis CGA.reachable_invariant CGA_def \<open>\<forall>t' e. txn_rel t' e cs as\<close> \<open>a = Commit\<close> \<open>global_rel cs as\<close> assms(1) assms(2) daut.select_convs(2) daut.select_convs(3) global_inv_def sc_None tms2_reachable_invariant txn_rel_self_preserved_stutter_Commit)
          apply (rule CGA.Event_split[where b = e])
          by (auto simp add: validate_def stores_domain_def CGA.txn_inv_def txn_rel_def CGA_def CGA.unfold_updates in_flight_def update_partial_def cga_pre_def ext_enabled_def)
      qed
    next
      assume [simp]: "a = Begin"
      have "global_rel cs as" and "\<forall>t' e. txn_rel t' e cs as"
        using \<open>sim_rel cs as\<close> sim_rel_def apply auto[1]      
        using \<open>sim_rel cs as\<close> sim_rel_def by auto

      show "sim_rel (eff CGA t (Internal a) cs) as"
      proof (auto simp add: sim_rel_def)
        from `global_rel cs as`
        show "global_rel (eff CGA t (Internal Begin) cs) as"
          by (auto simp add: global_rel_def CGA_def CGA.unfold_updates)
      next
        fix t' e

        have "txn_rel t' e cs as"
          by (simp add: \<open>\<forall>t' e. txn_rel t' e cs as\<close>)

        from this `pre CGA t (Internal a) cs`
        show "txn_rel t' e (eff CGA t (Internal Begin) cs) as"
          apply (cases "t = t'")
          apply (metis CGA.reachable_invariant CGA_def \<open>\<forall>t' e. txn_rel t' e cs as\<close> \<open>a = Begin\<close> \<open>global_rel cs as\<close> assms(1) assms(2) assms(4) daut.select_convs(2) daut.select_convs(3) global_inv_def sc_None tms2_reachable_invariant txn_rel_self_preserved_stutter_Begin)
          apply (rule CGA.Event_split[where b = e])
          by (auto simp add: validate_def stores_domain_def CGA.txn_inv_def txn_rel_def CGA_def CGA.unfold_updates in_flight_def update_partial_def cga_pre_def ext_enabled_def)
      qed
    qed
  qed
next
  show "standard_sim_int_step CGA TMS2Var step_correspondence sim_rel"
    unfolding standard_sim_int_step_def
  proof (intro impI allI, (erule conjE)+, intro conjI)
    fix cs as ci ai t
    assume "reach CGA cs" and "reach TMS2Var as"
    and "sim_rel cs as"
    and "pre CGA t (Internal ci) cs"
    and "step_correspondence cs t ci = Some ai"

    from this(3) and this(4) and this (5)
    and CGA.reachable_invariant[OF `reach CGA cs`, where t = t and e = "Internal ci"]
    and tms2_reachable_invariant[OF `reach TMS2Var as`, where t = t and e = "Internal ai"]
    show "pre TMS2Var t (Internal ai) as"
      apply (simp add: CGA_def tms_pre_def)
      apply (intro conjI)
      apply (simp add: status_enabled_def CGA.txn_inv_def TMS2Var.txn_inv_def)
      apply (cases ai)
      apply (simp add: sc_simps sim_rel_def txn_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule conjE)
      apply (erule_tac x = "Internal ci" in allE)
      apply simp

      apply simp
      apply (simp add: sc_simps sim_rel_def txn_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule conjE)
      apply (erule_tac x = "Internal ci" in allE)
      apply simp

      apply simp
      apply (simp add: sc_simps sim_rel_def txn_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule conjE)
      apply (erule_tac x = "Internal ci" in allE)
      apply simp

      apply simp
      apply (simp add: sc_simps sim_rel_def txn_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule conjE)
      apply (erule_tac x = "Internal ci" in allE)
      apply simp

      apply (simp add: CGA.txn_inv_def TMS2Var.txn_inv_def)
      apply (cases ai)
      apply simp_all

      apply (simp add: sc_simps sim_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule_tac x = "Internal ci" in allE)
      apply (simp add: txn_rel_def)
      apply (simp add: in_flight_def ws_empty)

      apply (simp add: sc_simps sim_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule_tac x = "Internal ci" in allE)
      apply (intro conjI)
      apply (simp add: txn_rel_def status_enabled_def in_flight_def)
      apply auto[1]

      apply (simp add: txn_rel_def status_enabled_def in_flight_def)
      apply (simp add: latest_store_def)
      apply (simp add: RWMemory.all_simps(6) validate_def_var)

      apply (simp add: sc_simps sim_rel_def txn_rel_def global_rel_def)
      apply (erule conjE)+
      apply (erule_tac x = t in allE)
      apply (erule conjE)
      apply (erule_tac x = "Internal ci" in allE)
      apply (simp add: txn_rel_def)
      
      apply (simp add: in_flight_def)
      apply (simp add: latest_store_def status_enabled_def)
      by (metis (full_types) RWMemory.all_simps(6) domIff option.simps(3) order_refl valid_index_def validate_def_var)
  next
    fix cs as ci ai t
    assume "reach CGA cs" and "reach TMS2Var as"
    and "sim_rel cs as"
    and "pre CGA t (Internal ci) cs"
    and sc: "step_correspondence cs t ci = Some ai"

    note case_hyps = this

    hence grel: "global_rel cs as" and trel: "\<forall>t e. txn_rel t e cs as"
      by (auto simp add: sim_rel_def)

    note cga_inv = CGA.reachable_invariant[OF `reach CGA cs`, where t = t and e = "Internal ci"]
    note tms2_inv = TMS2Var.reachable_invariant[OF `reach TMS2Var as`, where t = t and e = "Internal ai"]    

    show "sim_rel (eff CGA t (Internal ci) cs) (eff TMS2Var t (Internal ai) as)"
    proof (simp only: sim_rel_def, intro conjI allI)
      from sc grel trel cga_inv tms2_inv and case_hyps(4)
      show "global_rel (eff CGA t (Internal ci) cs) (eff TMS2Var t (Internal ai) as)"
        apply -
        apply (cases ai; (erule rev_mp)+; rule impI; erule_tac t = ai in ssubst; intro impI)
        apply (simp_all only: sc_simps)
        apply (simp add: global_rel_def CGA_def tms_eff_def TMS2Var.int_eff_def Interface.update_status_def max_index_def latest_store_def store_at_def CGA.update_status_def)
        apply (simp only: global_rel_def)
        apply (intro conjI)
        apply (simp add: tms_eff_def CGA_def CGA.update_status_def TMS2Var.int_eff_def write_back_def Interface.update_status_def max_index_def stores_domain_def update_store_set_def)
        apply (simp add: Suc_n_not_le_n max_def)
        apply (simp add: tms_eff_def CGA_def CGA.update_status_def TMS2Var.int_eff_def write_back_def Interface.update_status_def latest_store_def store_at_def max_index_def apply_partial_def stores_domain_def update_store_set_def)
        apply (intro conjI; intro impI; intro conjI)
        apply auto[1]
        apply (rule ext)
        apply (simp add: apply_partial_def)
        apply (intro conjI)
        apply (simp add: in_flight_def txn_rel_def)
        using in_flight_def txn_rel_def apply auto[1]
        using in_flight_def txn_rel_def apply auto[1]
        using in_flight_def txn_rel_def apply auto[1]
        apply (simp add: CGA_def)
        apply (intro conjI; intro impI)
        apply (simp add: CGA.unfold_updates tms_eff_def TMS2Var.int_eff_def global_rel_def)
        apply (intro conjI)
        apply (simp add: max_index_def)
        apply (erule conjE)+
        apply simp
        apply (erule disjE)
        apply (erule exE)
        apply (simp add: CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (simp add: CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (erule conjE)+
        apply simp
        apply (erule disjE)
        apply (erule exE)
        apply (simp add: CGA.unfold_updates latest_store_def store_at_def max_index_def)
        apply (rule ext)
        apply (simp add: latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (simp add: CGA.unfold_updates latest_store_def store_at_def max_index_def)
        apply (rule ext)
        apply (simp add: latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (erule conjE)+
        apply (erule disjE)
        apply (erule exE)
        apply (simp add: CGA.unfold_updates tms_eff_def TMS2Var.int_eff_def global_rel_def)
        apply (intro conjI)
        apply (simp add: max_index_def latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (simp add: max_index_def latest_store_def store_at_def CGA.unfold_updates Interface.update_status_def when_fn_def Interface.update_read_set_def)
        apply (simp add: CGA.unfold_updates tms_eff_def TMS2Var.int_eff_def global_rel_def)
        apply (simp add: global_rel_def CGA_def tms_eff_def TMS2Var.int_eff_def Interface.update_status_def max_index_def latest_store_def store_at_def CGA.update_status_def)
        apply (intro conjI)
        apply (simp add: Interface.update_write_set_def CGA.update_write_set_def)
        by (simp add: Interface.update_write_set_def CGA.update_write_set_def)
    next
      fix t' e

      note cga2_inv = CGA.reachable_invariant[OF `reach CGA cs`, where t = t' and e = e]

      from grel trel sc cga_inv cga2_inv tms2_inv and case_hyps(4)
      show "txn_rel t' e (eff CGA t (Internal ci) cs) (eff TMS2Var t (Internal ai) as)"
        apply -
        apply (erule_tac x = t' in allE)
        apply (erule_tac x = e in allE)
        apply (cases ai; (erule rev_mp)+; rule impI; erule_tac t = ai in ssubst; intro impI; simp only: sc_simps)
        apply (rule CGA.Event_split[where b = e];
               simp add: txn_rel_def CGA_def cga_pre_def ext_enabled_def in_flight_def CGA.unfold_updates tms_eff_def
               TMS2Var.int_eff_def Interface.update_status_def TMS2Var.txn_inv_def status_enabled_def stores_domain_def
               CGA.txn_inv_def max_index_def global_rel_def latest_store_def store_at_def)
        apply (rule CGA.Event_split[where b = e];
               simp add: txn_rel_def CGA_def cga_pre_def ext_enabled_def in_flight_def CGA.unfold_updates tms_eff_def
               TMS2Var.int_eff_def Interface.update_status_def TMS2Var.txn_inv_def status_enabled_def stores_domain_def
               CGA.txn_inv_def max_index_def global_rel_def latest_store_def store_at_def write_back_def)
        apply (rule CGA.Event_split[where b = e];
               simp add: txn_rel_def CGA_def cga_pre_def ext_enabled_def in_flight_def CGA.unfold_updates tms_eff_def
               TMS2Var.int_eff_def Interface.update_status_def TMS2Var.txn_inv_def status_enabled_def stores_domain_def
               CGA.txn_inv_def max_index_def global_rel_def latest_store_def store_at_def validate_def when_fn_def
               Interface.update_read_set_def update_partial_def value_for_def value_at_def
               split: splits option.split
               ; intro impI conjI allI; simp)
        apply (rule ext; simp; blast)+
        apply (rule CGA.Event_split[where b = e];
               simp add: txn_rel_def CGA_def cga_pre_def ext_enabled_def in_flight_def CGA.unfold_updates tms_eff_def
               TMS2Var.int_eff_def Interface.update_status_def TMS2Var.txn_inv_def status_enabled_def stores_domain_def
               CGA.txn_inv_def max_index_def global_rel_def latest_store_def store_at_def
               Interface.update_write_set_def update_partial_def; intro impI conjI allI; simp)
        done
    qed
  qed
qed

lemma "traces (ioa CGA) \<subseteq> traces (ioa TMS2Var)"
  using CGA_simulation standard_simulation_trace_inclusion by blast

end

==> anc/Isabelle/NORec/CGACorrect2.thy <==
theory CGACorrect2
  imports CGACorrect TMS2VarCorrect
begin

theorem "traces (ioa CGA) \<subseteq> traces (ioa TMS2)"
  by (meson CGA_simulation dual_order.trans sim standard_simulation_trace_inclusion)

end

==> anc/Isabelle/NORec/Interface.thy <==
theory Interface
imports RWMemory
begin

(* Transactions *)

typedecl T

consts TWriter :: "T set"

definition TReader :: "T set" where "TReader = {t . t \<notin> TWriter}"

(* The actions of TM automata *)

datatype Action = 
    begin_inv: BeginInv
  | begin_resp: BeginResp
  | commit_inv: CommitInv
  | commit_resp: CommitResp
  | cancel: Cancel
  | abort: Abort
  | read_inv: ReadInv (loc: L)
  | read_resp: ReadResp (val : V)
  | write_inv: WriteInv (loc: L)(val : V)
  | write_resp: WriteResp

datatype 'i Event =
    External Action
  | Internal 'i

type_synonym 'i TM_Event = "T * 'i Event"

datatype Hidden = Tau

type_synonym IOA_Event = "T * Hidden Event"

datatype 'pc Status =
    NotStarted
  | BeginResponding
  | WriteResponding
  | ReadResponding V
  | CommitResponding
  | AbortPending
  | Ready
  | Committed
  | Aborted
  | Pending 'pc

definition ext_enabled :: "'pc Status \<Rightarrow> Action \<Rightarrow> bool"
  where
  "ext_enabled s a \<equiv>
    (s = NotStarted \<and> a = BeginInv)
    \<or>
    (s = Ready \<and> (\<exists> l v. a = WriteInv l v))
    \<or>
    (s = Ready \<and> (\<exists> l. a = ReadInv l))
    \<or>
    (s = Ready \<and> a = CommitInv)
    \<or>
    (s = Ready \<and> a = Cancel)
    \<or>
    (s = BeginResponding \<and> a = BeginResp)
    \<or>
    (s = WriteResponding \<and> a = WriteResp)
    \<or>
    (s = CommitResponding \<and> a = CommitResp)
    \<or>
    (\<exists> v. s = ReadResponding v \<and> a = ReadResp v)
    \<or>
    (s \<notin> {NotStarted, Ready, CommitResponding, Committed, Aborted} \<and> a = Abort)"


datatype PC =
    CommitPending
  | ReadPending L
  | WritePending L V

type_synonym status = "PC Status"

record State = StoresState +
  status :: "T \<Rightarrow> status"
  begin_index :: "T \<Rightarrow> nat"
  read_set :: "T \<Rightarrow> L \<Rightarrow> V option"
  write_set :: "T \<Rightarrow> L \<Rightarrow> V option"

definition start :: "State \<Rightarrow> bool"
  where
  "start s \<equiv>
      (\<forall> t. status s t = NotStarted)
    \<and> (\<forall> t. read_set s t = empty)
    \<and> (\<forall> t. write_set s t = empty)
    \<and> initial_stores s"

definition default_start :: State
  where
  "default_start =
     \<lparr> stores = (\<lambda> n. if n = 0 then Some (\<lambda> l. v0) else None),
       status = (\<lambda> t. NotStarted),
       begin_index = (\<lambda> t. 0),
       read_set = (\<lambda> t. Map.empty),
       write_set = (\<lambda> t. Map.empty)\<rparr>"

lemma default_is_start:
  "start default_start"
by(auto simp add: start_def default_start_def initial_stores_def mem_initial_def)

definition valid_index :: "State \<Rightarrow> T \<Rightarrow> nat \<Rightarrow> bool"    
    where
    "valid_index s t n \<equiv>
      begin_index s t \<le> n \<and> n \<le> max_index s \<and>
      read_consistent (store_at s n) (read_set s t)"
    
definition update_status :: "T \<Rightarrow> status \<Rightarrow> State \<Rightarrow> State"
  where
  "update_status t st s \<equiv> s\<lparr> status := ((status s) (t := st))\<rparr>"

definition update_begin_index :: "T \<Rightarrow> nat \<Rightarrow> State \<Rightarrow> State"
  where
  "update_begin_index t n s \<equiv> s\<lparr> begin_index := ((begin_index s) (t := n)) \<rparr>"

definition update_write_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> State \<Rightarrow> State"
  where
  "update_write_set t l v s \<equiv> s\<lparr> write_set := update_partial t l v (write_set s)\<rparr>"  

definition update_read_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> State \<Rightarrow> State"
  where
  "update_read_set t l v s \<equiv> s\<lparr> read_set := update_partial t l v (read_set s)\<rparr>"  

end

==> anc/Isabelle/NORec/RWMemory.thy <==
theory RWMemory
imports Main Utilities
begin

(* Semantics of RW-Memory objects*)

(* Types for locations, values and transactions. Ideally we could use typedecl
   to declare an uninterpreted type, but then we run into an error where the
   type does not satisfy the class (sort?) equals
*)

typedecl L
typedecl V
consts v0 :: "V"

definition mem_initial :: "(L \<Rightarrow> V) set"
  where
  "mem_initial = {\<lambda> l. v0}"
  
record StoresState =
  stores :: "nat \<Rightarrow> (L \<Rightarrow> V) option"

definition max_index :: "'a StoresState_scheme \<Rightarrow> nat"
  where
  "max_index s = Max (dom (stores s))"
  
definition store_at :: "'a StoresState_scheme \<Rightarrow> nat \<Rightarrow> L \<Rightarrow> V"
  where
  "store_at s n \<equiv> case (stores s n) of Some store \<Rightarrow> store"

definition value_at :: "'a StoresState_scheme \<Rightarrow> nat \<Rightarrow> L \<Rightarrow> V"
  where
  "value_at s n l = store_at s n l"

definition value_for :: "'a StoresState_scheme \<Rightarrow> nat \<Rightarrow> (L \<Rightarrow> V option) \<Rightarrow> L \<Rightarrow> V"
  where
  "value_for s n ws l \<equiv>
      case (ws l) of
          Some v \<Rightarrow> v
        | None \<Rightarrow> value_at s n l"
  
definition latest_store :: "'a StoresState_scheme \<Rightarrow> L \<Rightarrow> V"
  where
  "latest_store s \<equiv> store_at s (max_index s)"
  
definition write_back :: "(L \<Rightarrow> V option) \<Rightarrow> ('a StoresState_scheme) \<Rightarrow> 'a StoresState_scheme"  
  where
  "write_back ws s \<equiv> let n = max_index s;
                     new_store = apply_partial (store_at s n) ws in
                    s\<lparr> stores := (stores s)(n+1 := Some new_store) \<rparr>"

definition update_partial :: "'a \<Rightarrow> L \<Rightarrow> V \<Rightarrow> ('a \<Rightarrow> L \<Rightarrow> V option) \<Rightarrow> 'a \<Rightarrow> L \<Rightarrow> V option"
  where
  "update_partial t l v p \<equiv> p(t := ((p t) (l := (Some v))))"
                    
definition initial_stores :: "'a StoresState_scheme \<Rightarrow> bool"
  where
  "initial_stores s \<equiv>
    (\<exists> store. store : mem_initial \<and>
              stores s = (\<lambda> n . if n = 0 then (Some store) else None))"

definition read_consistent :: "(L \<Rightarrow> V) \<Rightarrow> (L \<Rightarrow> V option) \<Rightarrow> bool"              
  where
  "read_consistent st rs \<equiv>
    \<forall> l. case (rs l) of Some v \<Rightarrow> v = st l | None \<Rightarrow> True"
  
lemmas all_lookups =
  store_at_def value_at_def latest_store_def max_index_def value_for_def read_consistent_def

lemmas all_updates =
  update_partial_def write_back_def

lemmas all_simps =
  all_lookups
  all_updates

lemma max_store_is_max:
  "\<lbrakk>sts \<noteq> Map.empty;
    finite (dom sts)\<rbrakk>
   \<Longrightarrow>
   Max (dom sts) : dom sts"
  by (auto)
  
lemma max_remove:
  "\<lbrakk>s \<noteq> {};
    finite s;
    n \<noteq> Max s\<rbrakk>
    \<Longrightarrow>
    Max s = Max (s - {n})"
proof cases
assume 
  a0: "n \<in> s" and
  a1: "s \<noteq> {}" and
  a2: "finite s" and
  a3: "n \<noteq> Max s"
show ?thesis 
proof -
from a1 a2 have b1: "Max s \<in> s" by auto
from this a0 a2 have "n \<le> Max s" by (auto simp add: Lattices_Big.linorder_class.Max.coboundedI)
from this a3 have b2: "n < Max s" by auto
from this have b3: "(Max s) = max n (Max s)" by (auto simp add: max_def)
from a0 b1 a3 have b4: "s \<noteq> {n}" by auto
from this a0 a2 b2 b4 have b5: "Max (s - {n}) = max n (Max s)" by (metis Max.remove a3 max_def)
with this b3 show ?thesis by auto
qed
next
assume "\<not> (n \<in> s)"
have "s = s - {n}" by (simp add: `n \<notin> s`)
from this show ?thesis by auto 
next
qed


lemma max_stores_append:
   "\<lbrakk>stores s \<noteq> Map.empty;
     finite (dom (stores s))\<rbrakk>
    \<Longrightarrow>
    Max (dom (stores (write_back ws s))) = Max (dom (stores s)) + 1"
by (metis (no_types, lifting) 
Max_insert Nat.add_0_right One_nat_def add_Suc_right dom_eq_empty_conv dom_fun_upd ext_inject lessI 
less_irrefl less_le_trans max_def max_index_def option.distinct(2) surjective update_convs(1) 
write_back_def)

  
end


==> anc/Isabelle/NORec/TMS2.thy <==
theory TMS2             
imports Transitions Interface "~~/src/HOL/Eisbach/Eisbach_Tools"
begin
  
datatype InternalAction =
    DoCommitReadOnly nat
  | DoCommitWriter
  | do_read: DoRead L nat
  | do_write: DoWrite L V

definition status_enabled :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "status_enabled t e s \<equiv>
    case e of
      Internal a \<Rightarrow>
         (case a of
           DoRead l n \<Rightarrow> status s t = Pending(ReadPending l)
           |
           DoCommitReadOnly n \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoCommitWriter \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoWrite l v \<Rightarrow> status s t = Pending(WritePending l v))
      |
      External a \<Rightarrow> ext_enabled (status s t) a"

definition tms_pre :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "tms_pre t e s \<equiv>
      status_enabled t e s
      \<and>
      (case e of
        Internal a \<Rightarrow>
           (case a of
             DoRead l n \<Rightarrow> (l : dom (write_set s t) \<or> valid_index s t n)
             |
             DoCommitReadOnly n \<Rightarrow> (write_set s t = empty \<and> valid_index s t n)
             |
             DoCommitWriter \<Rightarrow> write_set s t \<noteq> Map.empty \<and> read_consistent (latest_store s) (read_set s t)
             |
             DoWrite l v \<Rightarrow> True)
        |
        External a \<Rightarrow> True)"

definition ext_eff :: "T \<Rightarrow> Interface.Action \<Rightarrow> State \<Rightarrow> State"
  where
  "ext_eff t a \<equiv>
    case a of
        BeginInv \<Rightarrow> (\<lambda>s. (update_status t BeginResponding \<circ>> update_begin_index t (Max (dom (stores s)))) s)
      | BeginResp \<Rightarrow> update_status t Ready
      | CommitInv \<Rightarrow> update_status t (Pending CommitPending)
      | CommitResp \<Rightarrow> update_status t CommitResponding
      | ReadInv l \<Rightarrow> update_status t (Pending (ReadPending l))
      | ReadResp v \<Rightarrow> update_status t Ready
      | WriteInv l v \<Rightarrow> update_status t (Pending (WritePending l v))
      | WriteResp \<Rightarrow> update_status t Ready
      | Cancel \<Rightarrow> update_status t AbortPending
      | Abort \<Rightarrow> update_status t Aborted"

definition int_eff :: "T \<Rightarrow> InternalAction \<Rightarrow> State \<Rightarrow> State"
  where
  "int_eff t ia \<equiv>
    case ia of
        DoRead l n \<Rightarrow> (\<lambda>s.
          let v = (value_for s n (write_set s t) l)
          in ((update_read_set t l v) when (l \<notin> dom (write_set s t)) \<circ>> update_status t (ReadResponding v)) s)
                         
      | DoWrite l v \<Rightarrow> update_write_set t l v \<circ>> update_status t WriteResponding
             
      | DoCommitReadOnly n \<Rightarrow> update_status t CommitResponding
      
      | DoCommitWriter \<Rightarrow> (\<lambda>s. (update_status t CommitResponding \<circ>> write_back (write_set s t)) s)"
      

definition tms_eff :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> State"
  where
  "tms_eff t e s \<equiv> case e of Internal i \<Rightarrow> int_eff t i s | External a \<Rightarrow> ext_eff t a s"

definition TMS2  :: "(State, InternalAction) daut"
  where
  "TMS2 \<equiv> \<lparr> daut.start = Interface.start, daut.pre = tms_pre, daut.eff = tms_eff\<rparr>"
                                             
declare TMS2_def [simp]

lemma Event_split:
  "\<lbrakk>b = External BeginInv \<Longrightarrow> P;
    b = External BeginResp \<Longrightarrow> P;
    \<And> l. b = External (ReadInv l) \<Longrightarrow> P;
    \<And> l n. b = Internal (DoRead l n) \<Longrightarrow> P;
    \<And> v. b = External (ReadResp v) \<Longrightarrow> P;
    \<And> l v. b = External (WriteInv l v) \<Longrightarrow> P;
    \<And> l v. b = Internal (DoWrite l v) \<Longrightarrow> P;
    b = External WriteResp \<Longrightarrow> P;
    b = External CommitInv \<Longrightarrow> P;
    b = Internal DoCommitWriter \<Longrightarrow> P;
    \<And> n. b = Internal (DoCommitReadOnly n) \<Longrightarrow> P;
    b = External CommitResp \<Longrightarrow> P;
    b = External Cancel \<Longrightarrow> P;
    b = External Abort \<Longrightarrow> P \<rbrakk>
   \<Longrightarrow>
    P"
apply(cases rule: Event.exhaust[where y=b])
apply(auto simp add: split: Event.split)
apply (meson Action.exhaust_sel)
by (meson InternalAction.exhaust)

lemmas unfold_updates =
  update_status_def
  update_write_set_def
  update_begin_index_def
  update_read_set_def
  valid_index_def

lemmas unfold_pre =
  tms_pre_def
  status_enabled_def

lemmas unfold_tms2 =
  Interface.start_def ext_eff_def int_eff_def tms_eff_def
  unfold_pre
  unfold_updates

lemmas unfold_all_tms2 =
  unfold_tms2
  initial_stores_def
  RWMemory.all_simps
  Utilities.all_utilities
  ext_enabled_def

lemmas splits = Event.split Action.split InternalAction.split if_splits

lemma begin_index_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> External BeginInv \<or> t \<noteq> at\<rbrakk> \<Longrightarrow> begin_index (tms_eff at a s) t = begin_index s t"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma max_index_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow> max_index (tms_eff at a s) = max_index s"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma stores_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow> stores (tms_eff at a s) = stores s"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma stores_update_do_commit_writer:
  "\<lbrakk>tms_pre at a s; a = Internal DoCommitWriter\<rbrakk> \<Longrightarrow>
   stores (tms_eff at a s) =
    (stores s) ((max_index s)+1 := Some (apply_partial (store_at s (max_index s)) (write_set s at)))"
  by(auto simp add: unfold_all_tms2 split: InternalAction.split)

lemma stores_domain_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow>
   dom (stores (tms_eff at a s)) = dom (stores s)"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma dom_stores_update_do_commit_writer:
  "tms_pre at (Internal DoCommitWriter) s \<Longrightarrow>
   dom (stores (tms_eff at (Internal DoCommitWriter) s)) = dom (stores s) \<union> {1 + (max_index s)}"
  by (simp add: unfold_all_tms2 max_stores_append)

definition stores_domain :: "State \<Rightarrow> bool"
  where
  "stores_domain s \<equiv>
    finite(dom (stores s)) \<and>
    dom (stores s) \<noteq> {} \<and>
    (\<forall> n. n \<le> max_index s \<longrightarrow> n : dom (stores s))"

lemma stores_domain_max_is_max:
  "stores_domain s \<Longrightarrow> n \<le> max_index s \<longleftrightarrow> n : dom (stores s)"
  by (unfold stores_domain_def) (metis Max_ge max_index_def)

lemma stores_domain_preserved:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter; stores_domain s\<rbrakk> \<Longrightarrow> stores_domain (tms_eff at a s)"
  by(cases rule: Event_split[where b=a], simp_all add:  stores_domain_def stores_stable max_index_stable)

lemma stores_domain_preserved_do_commit_writer:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; stores_domain s\<rbrakk> \<Longrightarrow> stores_domain (tms_eff at (Internal DoCommitWriter) s)"
  by(auto simp add: stores_domain_def stores_update_do_commit_writer unfold_all_tms2 max_stores_append domD)

lemma max_index_update:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; stores_domain s\<rbrakk>
   \<Longrightarrow>
   max_index (tms_eff at (Internal DoCommitWriter) s) = 1 + max_index s"
  by(simp add: unfold_all_tms2 max_stores_append dom_stores_update_do_commit_writer stores_domain_def)

lemma store_at_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter \<or> n \<le> max_index s\<rbrakk> \<Longrightarrow>
   store_at (tms_eff at a s) n = store_at s n"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma read_set_stable:
  "\<lbrakk>tms_pre at a s; (\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at a s) t = read_set s t"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma read_set_valid:
  "\<lbrakk>l \<in> dom (read_set s t); read_consistent (store_at s n) (read_set s t)\<rbrakk> \<Longrightarrow>
   read_set s t l = Some (store_at s n l)"
  by(auto elim: allE[where x = l] simp add: unfold_all_tms2)

lemma read_set_valid_read_with_valid_index:
  "\<lbrakk>tms_pre at a s; l \<in> dom (read_set s at);
    (l \<notin> dom (write_set s at) \<and> a = Internal (DoRead l n)) \<or> a = Internal(DoCommitReadOnly n)\<rbrakk> \<Longrightarrow>
   read_set s at l = Some (store_at s n l)"
 using read_set_valid tms_pre_def valid_index_def by fastforce

lemma read_set_valid_read_commit_writer:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; l \<in> dom (read_set s at)\<rbrakk> \<Longrightarrow>
   read_set s at l = Some(store_at s (max_index s) l)"
  by (auto simp add: read_set_valid unfold_all_tms2 domD) (smt option.simps) (* FIXME: SMT *)

lemma read_set_stable_do_read:
  "\<lbrakk>tms_pre at (Internal (DoRead l n)) s;
    stores_domain s; l \<in> (dom (write_set s at)) \<or> l : (dom (read_set s at))\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at (Internal (DoRead l n)) s) at = read_set s at"
  by (simp add: stores_domain_def unfold_all_tms2 split: option.split) (smt domD domIff fun_upd_triv option.discI option.simps(5))

lemma tau_read_set_update:
  "\<lbrakk>tms_pre at (Internal (DoRead l n)) s; l \<notin> dom (write_set s at)\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at (Internal (DoRead l n)) s) at = (read_set s at) (l := Some (value_at s n l))"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma ext_write_set_stable:
  "\<lbrakk>tms_pre at a s; (\<forall> l v. a \<noteq> Internal (DoWrite l v)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   write_set (tms_eff at a s) t = write_set s t"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma tau_write_set_update:
  "\<lbrakk>tms_pre at (Internal (DoWrite l v)) s\<rbrakk> \<Longrightarrow>
   write_set (tms_eff at (Internal (DoWrite l v)) s) at = (write_set s at)(l := Some v)"
  by (auto simp add: unfold_all_tms2)

lemma status_stable:
    "\<lbrakk>tms_pre at a s; t \<noteq> at\<rbrakk> \<Longrightarrow>
     status (tms_eff at a s) t = status s t"
  by(auto simp add: unfold_all_tms2 split: splits)

definition txn_inv :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "txn_inv t e s \<equiv>
     status_enabled t e s \<longrightarrow>
     (case e of
       (External BeginInv) \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
       |
       (External BeginResp) \<Rightarrow>   begin_index s t \<le> max_index s
                               \<and> read_set s t = Map.empty
                               \<and> write_set s t = Map.empty
       |
       (Internal (DoRead l n)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External (ReadResp v)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (Internal (DoWrite l v)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External WriteResp) \<Rightarrow> begin_index s t \<le> max_index s \<and> write_set s t \<noteq> Map.empty
       |
       (Internal (DoCommitReadOnly n)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (Internal DoCommitWriter) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External CommitResp) \<Rightarrow> True
       |
       (External Abort) \<Rightarrow> True
       |
       _ \<Rightarrow> begin_index s t \<le> max_index s)"

lemma txn_inv_preserved_self:
  "\<lbrakk>reach TML s;
    stores_domain s;
    txn_inv at e s;
    tms_pre at e s\<rbrakk>
    \<Longrightarrow>
    txn_inv at b (tms_eff at e s)"
apply(cases rule: Event_split[where b=b])
apply(simp_all add: txn_inv_def begin_index_stable max_index_stable max_index_update)
apply(simp_all add: unfold_tms2 split: splits)
apply(auto simp add: unfold_all_tms2)
done

lemma txn_inv_preserved_other:
  assumes "stores_domain s" and
          "txn_inv t b s" and
          "t \<noteq> at" and
          "tms_pre at e s"
    shows "txn_inv t b (tms_eff at e s)"
proof (cases e)
 case (External a)
 from this External assms show ?thesis
 by (cases rule: Event_split[where b=b])
    (simp_all add: unfold_all_tms2 txn_inv_def split: Action.split)
 next
 case (Internal a)
   have mi: "max_index s \<le> max_index (tms_eff at e s)"
    using assms Internal by (cases a, auto simp add: max_index_update max_index_stable)
   have bi: "begin_index s t \<le> max_index s \<longrightarrow> begin_index (tms_eff at e s) t \<le> max_index (tms_eff at e s)"
    using mi assms  begin_index_stable tms_eff_def by (cases a, auto simp add: unfold_tms2)
   show ?thesis
   proof (cases a)
     case (DoCommitReadOnly n)
       from this Internal assms show ?thesis
       by (cases rule: Event_split[where b=b])
          (simp_all add: unfold_all_tms2 txn_inv_def)
     next
     case DoCommitWriter
       from this Internal assms bi show ?thesis
      by (cases rule: Event_split[where b=b])
         (auto simp add: unfold_all_tms2 txn_inv_def)
     next
     case (DoRead l n)
       from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b])
          (simp_all add: unfold_all_tms2 txn_inv_def)
     next
     case (DoWrite l v)
       from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b])
          (simp_all add: unfold_all_tms2 txn_inv_def)
   qed
qed

lemma total_inv_initial:
  "Interface.start s \<Longrightarrow> stores_domain s \<and> (\<forall> e t. txn_inv t e s)"
by (auto simp add: Interface.start_def stores_domain_def txn_inv_def initial_stores_def dom_def
                     max_index_def unfold_pre ext_enabled_def split: if_splits splits)

lemma total_inv:
  "invariant (ioa TMS2) (\<lambda> s. stores_domain s \<and> (\<forall> e t. txn_inv t e s))"
apply(rule invariant_intro)
  apply(rule total_inv_initial, simp)
  apply(unfold preserved_def)
apply(auto simp add: txn_inv_preserved_self txn_inv_preserved_other stores_domain_preserved stores_domain_preserved_do_commit_writer)
using stores_domain_preserved stores_domain_preserved_do_commit_writer apply metis
using txn_inv_preserved_self txn_inv_preserved_other apply metis
done

lemma read_consistent_stable:
  "\<lbrakk>tms_pre at a s;
    stores_domain s;
    txn_inv at a s;
    n \<le> max_index s;
    (\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   read_consistent (store_at (tms_eff at a s) n) (read_set (tms_eff at a s) t) =
     read_consistent (store_at s n) (read_set s t)"
by(simp add: store_at_stable read_set_stable)

lemma reachable_invariant_tms2: "reach TMS2 s \<Longrightarrow> stores_domain s \<and> txn_inv t e s"
  using invariant_elim total_inv by fastforce

end

==> anc/Isabelle/NORec/TMS2Var.thy <==
theory TMS2Var         
imports Transitions Interface
begin
  
datatype InternalAction =
    DoCommitReadOnly
  | DoCommitWriter
  | do_read: DoRead L nat
  | do_write: DoWrite L V

definition status_enabled :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "status_enabled t e s \<equiv>
    case e of
      Internal a \<Rightarrow>
         (case a of
           DoRead l n \<Rightarrow> status s t = Pending(ReadPending l)
           |
           DoCommitReadOnly \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoCommitWriter \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoWrite l v \<Rightarrow> status s t = Pending(WritePending l v))
      |
      External a \<Rightarrow> ext_enabled (status s t) a"

definition tms_pre :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "tms_pre t e s \<equiv>
      status_enabled t e s
      \<and>
      (case e of
        Internal a \<Rightarrow>
           (case a of
             DoRead l n \<Rightarrow> (l : dom (write_set s t) \<or> valid_index s t n)
             |
             DoCommitReadOnly \<Rightarrow> (write_set s t = Map.empty)
             |
             DoCommitWriter \<Rightarrow> write_set s t \<noteq> Map.empty \<and> read_consistent (latest_store s) (read_set s t)
             |
             DoWrite l v \<Rightarrow> True)
        |
        External a \<Rightarrow> True)"

        
definition ext_eff :: "T \<Rightarrow> Action \<Rightarrow> State \<Rightarrow> State"
  where
  "ext_eff t a \<equiv>
    (case a of
        BeginInv \<Rightarrow> (\<lambda>s. (update_status t BeginResponding \<circ>> update_begin_index t (Max (dom (stores s)))) s)
      | BeginResp \<Rightarrow> update_status t Ready
      | CommitInv \<Rightarrow> update_status t (Pending CommitPending)
      | CommitResp \<Rightarrow> update_status t CommitResponding
      | ReadInv l \<Rightarrow> update_status t (Pending (ReadPending l))
      | ReadResp v \<Rightarrow> update_status t Ready
      | WriteInv l v \<Rightarrow> update_status t (Pending (WritePending l v))
      | WriteResp \<Rightarrow> update_status t Ready
      | Cancel \<Rightarrow> update_status t AbortPending
      | Abort \<Rightarrow> update_status t Aborted)"

definition int_eff :: "T \<Rightarrow> InternalAction \<Rightarrow> State \<Rightarrow> State"
  where
  "int_eff t ia \<equiv>
    case ia of
        DoRead l n \<Rightarrow> (\<lambda>s.
          let v = (value_for s n (write_set s t) l)
          in ((update_read_set t l v) when (l \<notin> dom (write_set s t)) \<circ>> update_status t (ReadResponding v)) s)
                         
      | DoWrite l v \<Rightarrow> update_write_set t l v \<circ>> update_status t WriteResponding
             
      | DoCommitReadOnly \<Rightarrow> update_status t CommitResponding
      
      | DoCommitWriter \<Rightarrow> (\<lambda>s. (update_status t CommitResponding \<circ>> write_back (write_set s t)) s)"
      

definition tms_eff :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> State"
  where
  "tms_eff t e s \<equiv> case e of Internal i \<Rightarrow> int_eff t i s | External a \<Rightarrow> ext_eff t a s"

definition TMS2Var  :: "(State, InternalAction) daut"
  where
  "TMS2Var \<equiv> \<lparr> daut.start = Interface.start, daut.pre = tms_pre, daut.eff = tms_eff\<rparr>"
                                             
declare TMS2Var_def [simp]

lemma Event_split:
  "\<lbrakk>b = External BeginInv \<Longrightarrow> P;
    b = External BeginResp \<Longrightarrow> P;
    \<And> l. b = External (ReadInv l) \<Longrightarrow> P;
    \<And> l n. b = Internal (DoRead l n) \<Longrightarrow> P;
    \<And> v. b = External (ReadResp v) \<Longrightarrow> P;
    \<And> l v. b = External (WriteInv l v) \<Longrightarrow> P;
    \<And> l v. b = Internal (DoWrite l v) \<Longrightarrow> P;
    b = External WriteResp \<Longrightarrow> P;
    b = External CommitInv \<Longrightarrow> P;
    b = Internal DoCommitWriter \<Longrightarrow> P;
    \<And> n. b = Internal DoCommitReadOnly \<Longrightarrow> P;
    b = External CommitResp \<Longrightarrow> P;
    b = External Cancel \<Longrightarrow> P;
    b = External Abort \<Longrightarrow> P \<rbrakk>
   \<Longrightarrow>
    P"
apply(cases rule: Event.exhaust[where y=b])
apply(auto simp add: split: Event.split)
apply (meson Action.exhaust_sel)
by (meson InternalAction.exhaust)

lemmas unfold_updates =
  update_status_def
  update_write_set_def
  update_begin_index_def
  update_read_set_def
  valid_index_def

lemmas unfold_pre =
  tms_pre_def
  status_enabled_def

lemmas unfold_tms2 =
  Interface.start_def ext_eff_def int_eff_def tms_eff_def
  unfold_pre
  unfold_updates

lemmas unfold_all_tms2 =
  unfold_tms2
  initial_stores_def
  RWMemory.all_simps
  Utilities.all_utilities
  ext_enabled_def

lemmas splits = Event.split Action.split InternalAction.split if_splits

definition stores_domain :: "State \<Rightarrow> bool"
  where
  "stores_domain s \<equiv>
    finite(dom (stores s)) \<and>
    dom (stores s) \<noteq> {} \<and>
    (\<forall> n. n \<le> max_index s \<longrightarrow> n : dom (stores s))"

lemma begin_index_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> External BeginInv \<or> t \<noteq> at\<rbrakk> \<Longrightarrow> begin_index (tms_eff at a s) t = begin_index s t"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma max_index_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow> max_index (tms_eff at a s) = max_index s"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma valid_index_stable:
  "\<lbrakk>tms_pre t' a (s :: State); t \<noteq> t'; stores_domain s; valid_index s t n\<rbrakk> \<Longrightarrow> (\<exists>n. valid_index (tms_eff t' a s) t n)"
  apply (rule Event_split[where b = a])
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  defer
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  defer
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)
  apply (simp add: unfold_all_tms2; rule_tac x = n in exI; simp)


  apply (rename_tac l m)
  apply (rule_tac x = n in exI)
  apply (simp add: unfold_all_tms2 split: splits)
  apply (simp add: option.case_eq_if update_read_set_def)
  
  apply (rule_tac x = n in exI)
  apply (simp add: unfold_all_tms2 split: splits)
  apply (erule conjE)+
  apply (rule_tac b = "Max (dom (stores s))" in order.trans)
  apply simp
  apply (rule Max_mono)
  apply blast
  by (simp_all add: stores_domain_def)

lemma stores_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow> stores (tms_eff at a s) = stores s"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma stores_update_do_commit_writer:
  "\<lbrakk>tms_pre at a s; a = Internal DoCommitWriter\<rbrakk> \<Longrightarrow>
   stores (tms_eff at a s) =
    (stores s) ((max_index s)+1 := Some (apply_partial (store_at s (max_index s)) (write_set s at)))"
  by(auto simp add: unfold_all_tms2 split: InternalAction.split)

lemma stores_domain_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter\<rbrakk> \<Longrightarrow>
   dom (stores (tms_eff at a s)) = dom (stores s)"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma dom_stores_update_do_commit_writer:
  "tms_pre at (Internal DoCommitWriter) s \<Longrightarrow>
   dom (stores (tms_eff at (Internal DoCommitWriter) s)) = dom (stores s) \<union> {1 + (max_index s)}"
  by (simp add: unfold_all_tms2 max_stores_append)

lemma stores_domain_max_is_max:
  "stores_domain s \<Longrightarrow> n \<le> max_index s \<longleftrightarrow> n : dom (stores s)"
  by (unfold stores_domain_def) (metis Max_ge max_index_def)

lemma stores_domain_preserved:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter; stores_domain s\<rbrakk> \<Longrightarrow> stores_domain (tms_eff at a s)"
  by(cases rule: Event_split[where b=a], simp_all add:  stores_domain_def stores_stable max_index_stable)

lemma stores_domain_preserved_do_commit_writer:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; stores_domain s\<rbrakk> \<Longrightarrow> stores_domain (tms_eff at (Internal DoCommitWriter) s)"
  by(auto simp add: stores_domain_def stores_update_do_commit_writer unfold_all_tms2 max_stores_append domD)

lemma max_index_update:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; stores_domain s\<rbrakk>
   \<Longrightarrow>
   max_index (tms_eff at (Internal DoCommitWriter) s) = 1 + max_index s"
  by(simp add: unfold_all_tms2 max_stores_append dom_stores_update_do_commit_writer stores_domain_def)

lemma store_at_stable:
  "\<lbrakk>tms_pre at a s; a \<noteq> Internal DoCommitWriter \<or> n \<le> max_index s\<rbrakk> \<Longrightarrow>
   store_at (tms_eff at a s) n = store_at s n"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma read_set_stable:
  "\<lbrakk>tms_pre at a s; (\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at a s) t = read_set s t"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma read_set_valid:
  "\<lbrakk>l \<in> dom (read_set s t); read_consistent (store_at s n) (read_set s t)\<rbrakk> \<Longrightarrow>
   read_set s t l = Some (store_at s n l)"
  by(auto elim: allE[where x = l] simp add: unfold_all_tms2)

(*
lemma read_set_valid_read_with_valid_index:
  "\<lbrakk>tms_pre at a s; l \<in> dom (read_set s at);
    (l \<notin> dom (write_set s at) \<and> a = Internal (DoRead l n)) \<or> a = Internal DoCommitReadOnly\<rbrakk> \<Longrightarrow>
   read_set s at l = Some (store_at s n l)"
 using read_set_valid tms_pre_def valid_index_def by fastforce
*)

lemma read_set_valid_read_with_valid_index:
  "\<lbrakk>tms_pre at a s; l \<in> dom (read_set s at);
    (l \<notin> dom (write_set s at) \<and> a = Internal (DoRead l n))\<rbrakk> \<Longrightarrow>
   read_set s at l = Some (store_at s n l)"
 using read_set_valid tms_pre_def valid_index_def by fastforce

lemma read_set_valid_read_commit_writer:
  "\<lbrakk>tms_pre at (Internal DoCommitWriter) s; l \<in> dom (read_set s at)\<rbrakk> \<Longrightarrow>
   read_set s at l = Some(store_at s (max_index s) l)"
  by (auto simp add: read_set_valid unfold_all_tms2 domD) (smt option.simps) (* FIXME: SMT *)

lemma read_set_stable_do_read:
  "\<lbrakk>tms_pre at (Internal (DoRead l n)) s;
    stores_domain s; l \<in> (dom (write_set s at)) \<or> l : (dom (read_set s at))\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at (Internal (DoRead l n)) s) at = read_set s at"
  by (simp add: stores_domain_def unfold_all_tms2 split: option.split) (smt domD domIff fun_upd_triv option.discI option.simps(5))

lemma tau_read_set_update:
  "\<lbrakk>tms_pre at (Internal (DoRead l n)) s; l \<notin> dom (write_set s at)\<rbrakk> \<Longrightarrow>
   read_set (tms_eff at (Internal (DoRead l n)) s) at = (read_set s at) (l := Some (value_at s n l))"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma ext_write_set_stable:
  "\<lbrakk>tms_pre at a s; (\<forall> l v. a \<noteq> Internal (DoWrite l v)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   write_set (tms_eff at a s) t = write_set s t"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma tau_write_set_update:
  "\<lbrakk>tms_pre at (Internal (DoWrite l v)) s\<rbrakk> \<Longrightarrow>
   write_set (tms_eff at (Internal (DoWrite l v)) s) at = (write_set s at)(l := Some v)"
  by (auto simp add: unfold_all_tms2)

lemma status_stable:
    "\<lbrakk>tms_pre at a s; t \<noteq> at\<rbrakk> \<Longrightarrow>
     status (tms_eff at a s) t = status s t"
  by(auto simp add: unfold_all_tms2 split: splits)

definition txn_inv :: "T \<Rightarrow> InternalAction Event \<Rightarrow> State \<Rightarrow> bool"
  where
  "txn_inv t e s \<equiv>
     status_enabled t e s \<longrightarrow>
     (case e of
       (External BeginInv) \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
       |
       (External BeginResp) \<Rightarrow>   begin_index s t \<le> max_index s
                               \<and> read_set s t = Map.empty
                               \<and> write_set s t = Map.empty
       |
       (Internal (DoRead l n)) \<Rightarrow> begin_index s t \<le> max_index s \<and> (\<exists>n. valid_index s t n)
       |
       (External (ReadResp v)) \<Rightarrow> begin_index s t \<le> max_index s \<and> (\<exists>n. valid_index s t n)
       |
       (Internal (DoWrite l v)) \<Rightarrow> begin_index s t \<le> max_index s \<and> (\<exists>n. valid_index s t n)
       |
       (External WriteResp) \<Rightarrow> begin_index s t \<le> max_index s \<and> write_set s t \<noteq> Map.empty \<and> (\<exists>n. valid_index s t n)
       |
       (Internal DoCommitReadOnly) \<Rightarrow> begin_index s t \<le> max_index s \<and> (\<exists>n. valid_index s t n)
       |
       (Internal DoCommitWriter) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External CommitResp) \<Rightarrow> True
       |
       (External Abort) \<Rightarrow> True
       |
       _ \<Rightarrow> begin_index s t \<le> max_index s \<and> (\<exists>n. valid_index s t n))"

lemma txn_inv_preserved_self:
  "\<lbrakk>stores_domain s;
    txn_inv at e s;
    tms_pre at e s\<rbrakk>
    \<Longrightarrow>
    txn_inv at b (tms_eff at e s)"
apply(cases rule: Event_split[where b=b])
apply(simp_all add: txn_inv_def begin_index_stable max_index_stable max_index_update)
apply(simp_all add: unfold_tms2 split: splits)
apply(auto simp add: unfold_all_tms2)
apply(rule_tac x = x in exI)
apply(simp add: valid_index_def read_consistent_def max_index_def store_at_def)
apply(rule_tac x = x in exI)
apply(simp add: valid_index_def read_consistent_def max_index_def store_at_def)
apply(rule_tac x = x in exI)
apply(simp add: valid_index_def read_consistent_def max_index_def store_at_def)
apply(rename_tac z y x)
apply(rule_tac x = y in exI)
apply(simp add: valid_index_def read_consistent_def max_index_def store_at_def)
apply(rule_tac x = x in exI; simp add: valid_index_def read_consistent_def max_index_def store_at_def)+
done

lemma txn_inv_preserved_other:
  assumes "stores_domain s" and
          "txn_inv t b s" and
          "t \<noteq> at" and
          "tms_pre at e s"
    shows "txn_inv t b (tms_eff at e s)"
proof (cases e)
 case (External a)
 from this and assms show ?thesis
   by (cases rule: Event_split[where b=b];
       simp add: txn_inv_def;
       intro impI conjI;
       auto intro: valid_index_stable simp add: read_set_stable status_enabled_def status_stable begin_index_stable max_index_stable ext_write_set_stable)
 next
 case (Internal a)
   have mi: "max_index s \<le> max_index (tms_eff at e s)"
    using assms Internal by (cases a, auto simp add: max_index_update max_index_stable)
   have bi: "begin_index s t \<le> max_index s \<longrightarrow> begin_index (tms_eff at e s) t \<le> max_index (tms_eff at e s)"
    using mi assms  begin_index_stable tms_eff_def by (cases a, auto simp add: unfold_tms2)
   show ?thesis
   proof (cases a)
     case DoCommitReadOnly
     from this Internal assms show ?thesis
       by (cases rule: Event_split[where b=b];
           simp add: txn_inv_def;
           intro impI conjI;
           auto intro: valid_index_stable simp add: read_set_stable status_enabled_def status_stable begin_index_stable max_index_stable ext_write_set_stable)
   next
     case DoCommitWriter
     from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b];
           simp add: txn_inv_def;
           intro impI conjI;
           auto intro: valid_index_stable simp add: read_set_stable status_enabled_def status_stable begin_index_stable max_index_stable ext_write_set_stable)
   next
     case (DoRead l n)
     from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b];
           simp add: txn_inv_def;
           intro impI conjI;
           auto intro: valid_index_stable simp add: read_set_stable status_enabled_def status_stable begin_index_stable max_index_stable ext_write_set_stable)
     next
     case (DoWrite l v)
       from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b];
           simp add: txn_inv_def;
           intro impI conjI;
           auto intro: valid_index_stable simp add: read_set_stable status_enabled_def status_stable begin_index_stable max_index_stable ext_write_set_stable)
   qed
qed

lemma total_inv_initial:
  "Interface.start s \<Longrightarrow> stores_domain s \<and> (\<forall> e t. txn_inv t e s)"
by (auto simp add: Interface.start_def stores_domain_def txn_inv_def initial_stores_def dom_def
                     max_index_def unfold_pre ext_enabled_def split: if_splits splits)

lemma total_inv:
  "invariant (ioa TMS2Var) (\<lambda> s. stores_domain s \<and> (\<forall> e t. txn_inv t e s))"
apply(rule invariant_intro)
  apply(rule total_inv_initial, simp)
  apply(unfold preserved_def)
apply(auto simp add: txn_inv_preserved_self txn_inv_preserved_other stores_domain_preserved stores_domain_preserved_do_commit_writer)
using stores_domain_preserved stores_domain_preserved_do_commit_writer apply metis
using txn_inv_preserved_self txn_inv_preserved_other apply metis
done

lemma read_consistent_stable:
  "\<lbrakk>tms_pre at a s;
    stores_domain s;
    txn_inv at a s;
    n \<le> max_index s;
    (\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   read_consistent (store_at (tms_eff at a s) n) (read_set (tms_eff at a s) t) =
     read_consistent (store_at s n) (read_set s t)"
by(simp add: store_at_stable read_set_stable)

lemma reachable_invariant: "reach TMS2Var s \<Longrightarrow> stores_domain s \<and> txn_inv t e s"
  using invariant_elim total_inv by fastforce

end

==> anc/Isabelle/NORec/TMS2VarCorrect.thy <==
theory TMS2VarCorrect
imports TMS2Var TMS2
begin

definition step_correspondence :: "State \<Rightarrow> T \<Rightarrow> TMS2Var.InternalAction \<Rightarrow> TMS2.InternalAction option"
  where
  "step_correspondence cs t a \<equiv>
    case a of
      TMS2Var.DoCommitReadOnly \<Rightarrow> Some (DoCommitReadOnly (SOME n. valid_index cs t n))
    | TMS2Var.DoCommitWriter \<Rightarrow> Some DoCommitWriter
    | (TMS2Var.DoRead l n) \<Rightarrow> Some (DoRead l n)
    | (TMS2Var.DoWrite l v) \<Rightarrow> Some (DoWrite l v)"
      
lemmas sim_simps = TMS2.unfold_all_tms2 TMS2Var.unfold_all_tms2

lemma sim:
  "standard_simulation TMS2Var TMS2 step_correspondence op ="
proof (unfold standard_simulation_def, intro conjI allI impI, rule_tac x = cs in exI, simp)
  show "standard_sim_ext_step TMS2Var TMS2 op ="
  proof (unfold standard_sim_ext_step_def, intro impI allI, (erule conjE)+)
    fix cs as e t
    assume "reach TMS2Var cs" and "reach TMS2 as"
    and "cs = as"
    and "pre TMS2Var t (External e) cs"
    thus "pre TMS2 t (External e) as \<and> eff TMS2Var t (External e) cs = eff TMS2 t (External e) as"
      by (cases e) (simp_all add: sim_simps)
  qed
next
  show "standard_sim_stutter TMS2Var TMS2 step_correspondence op ="
  proof (unfold standard_sim_stutter_def, intro impI allI, (erule conjE)+)
    fix cs as i t
    assume "reach TMS2Var cs" and "reach TMS2 as"
    and "cs = as"
    and "pre TMS2Var t (Internal i) cs"
    and "step_correspondence cs t i = None"
    thus "eff TMS2Var t (Internal i) cs = as"
      by (cases i) (simp_all add: step_correspondence_def)
  qed
next
  show "standard_sim_int_step TMS2Var TMS2 step_correspondence op ="
  proof (unfold standard_sim_int_step_def, intro impI allI, (erule conjE)+)
    fix cs as ic ia t
    assume "reach TMS2Var cs" and "reach TMS2 as"
    and "cs = as"
    and "pre TMS2Var t (Internal ic) cs"
    and "step_correspondence cs t ic = Some ia"
    from this(3) and this(4) and this(5) and reachable_invariant[OF `reach TMS2Var cs`, where t = t and e = "Internal ic"]
    show "pre TMS2 t (Internal ia) as \<and> eff TMS2Var t (Internal ic) cs = eff TMS2 t (Internal ia) as"
      apply (cases ic)
      apply (simp_all add: step_correspondence_def)
      apply (simp_all add: sim_simps TMS2Var.txn_inv_def)
      apply (drule_tac t = ia in sym)
      apply simp
      apply (simp add: someI_ex update_status_def)
      defer
      apply (drule_tac t = ia in sym)
      apply simp
      apply (simp add: update_partial_def update_status_def update_write_set_def)
      apply (drule_tac t = ia in sym)
      apply simp
      apply (intro conjI)
      apply (intro impI)
      apply (intro conjI)
      apply (simp add: max_index_def read_consistent_def store_at_def valid_index_def)
      apply (simp add: TMS2Var.unfold_updates TMS2.unfold_updates when_fn_def update_partial_def value_for_def)
      by (simp add: TMS2Var.unfold_updates TMS2.unfold_updates when_fn_def update_partial_def value_for_def)
  qed
qed

definition step_correspondence2 :: "State \<Rightarrow> T \<Rightarrow> TMS2.InternalAction \<Rightarrow> TMS2Var.InternalAction option"
  where
  "step_correspondence2 cs t a \<equiv>
    case a of
      TMS2.DoCommitReadOnly n \<Rightarrow> Some TMS2Var.DoCommitReadOnly
    | TMS2.DoCommitWriter \<Rightarrow> Some TMS2Var.DoCommitWriter
    | (TMS2.DoRead l n) \<Rightarrow> Some (TMS2Var.DoRead l n)
    | (TMS2.DoWrite l v) \<Rightarrow> Some (TMS2Var.DoWrite l v)"

lemma sim2:
  "standard_simulation TMS2 TMS2Var step_correspondence2 op ="
proof (unfold standard_simulation_def, intro conjI allI impI, rule_tac x = cs in exI, simp)
  show "standard_sim_ext_step TMS2 TMS2Var op ="
  proof (unfold standard_sim_ext_step_def, intro impI allI, (erule conjE)+)
    fix cs as e t
    assume "reach TMS2 cs" and "reach TMS2Var as"
    and "cs = as"
    and "pre TMS2 t (External e) cs"
    thus "pre TMS2Var t (External e) as \<and> eff TMS2 t (External e) cs = eff TMS2Var t (External e) as"
      by (cases e) (simp_all add: sim_simps)
  qed
next
  show "standard_sim_stutter TMS2 TMS2Var step_correspondence2 op ="
  proof (unfold standard_sim_stutter_def, intro impI allI, (erule conjE)+)
    fix cs as i t
    assume "reach TMS2 cs" and "reach TMS2Var as"
    and "cs = as"
    and "pre TMS2 t (Internal i) cs"
    and "step_correspondence2 cs t i = None"
    thus "eff TMS2 t (Internal i) cs = as"
      by (cases i) (simp_all add: step_correspondence2_def)
  qed
next
  show "standard_sim_int_step TMS2 TMS2Var step_correspondence2 op ="
  proof (unfold standard_sim_int_step_def, intro impI allI, (erule conjE)+)
    fix cs as ic ia t
    assume "reach TMS2 cs" and "reach TMS2Var as"
    and "cs = as"
    and "pre TMS2 t (Internal ic) cs"
    and "step_correspondence2 cs t ic = Some ia"
    from this(3) and this(4) and this(5) and reachable_invariant_tms2[OF `reach TMS2 cs`, where t = t and e = "Internal ic"]
    show "pre TMS2Var t (Internal ia) as \<and> eff TMS2 t (Internal ic) cs = eff TMS2Var t (Internal ia) as"
      apply (cases ic)
      apply (simp_all add: step_correspondence2_def)
      apply (simp_all add: sim_simps TMS2.txn_inv_def)
      apply (drule_tac t = ia in sym)
      apply simp
      apply (simp add: sim_simps)
      apply blast
      apply (drule_tac t = ia in sym)
      by (simp add: sim_simps)
  qed
qed

lemma "traces (ioa TMS2) = traces (ioa TMS2Var)"
  by (meson sim sim2 standard_simulation_trace_inclusion subset_antisym)

end

==> anc/Isabelle/NORec/Transitions.thy <==
theory Transitions
imports "~~/src/HOL/HOLCF/IOA/IOA" "Interface"
begin

record ('s, 'i) daut =
  start :: "'s \<Rightarrow> bool"
  pre   :: "(T \<Rightarrow> 'i Event \<Rightarrow> 's \<Rightarrow> bool)"
  eff   :: "(T \<Rightarrow> 'i Event \<Rightarrow> 's \<Rightarrow> 's)"

definition preserved :: "('s, 'i) daut \<Rightarrow> ('s \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "preserved aut P s \<equiv> \<forall> t a. P s \<and> pre aut t a s \<longrightarrow> P (eff aut t a s)"

definition local_preserved :: "('s, 'i) daut \<Rightarrow> (T \<Rightarrow> 's \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "local_preserved aut P s \<equiv> preserved aut (\<lambda>s'. \<forall>t. P t s') s"

definition noninterference_preserved :: "('s, 'i) daut \<Rightarrow> (T \<Rightarrow> T \<Rightarrow> 's \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "noninterference_preserved aut P s \<equiv> preserved aut (\<lambda>s'. \<forall>t t'. t \<noteq> t' \<longrightarrow> P t t' s') s"

lemma preserved_intro:
  "\<lbrakk>\<And> at a. \<lbrakk>P s; pre dt at a s\<rbrakk> \<Longrightarrow>  P (eff dt at a s)\<rbrakk>
   \<Longrightarrow>
   preserved dt P s"
 by (unfold preserved_def, blast)

lemma local_preserved_intro_single:
  "\<lbrakk>\<And> t at a. \<lbrakk>P t s; pre dt at a s; \<forall> t1. P t1 s\<rbrakk> \<Longrightarrow>  P t (eff dt at a s)\<rbrakk>
   \<Longrightarrow>
   local_preserved dt P s"
  by (unfold local_preserved_def preserved_def, blast)

lemma local_preserved_intro:
  "\<lbrakk>\<And> at a. \<lbrakk>P at s; pre dt at a s\<rbrakk> \<Longrightarrow> P at (eff dt at a s);
    \<And> t at a. \<lbrakk>P t s; pre dt at a s; t \<noteq> at; \<forall> t1. P t1 s\<rbrakk> \<Longrightarrow>  P t (eff dt at a s)\<rbrakk>
   \<Longrightarrow>
   local_preserved dt P s"
by (unfold local_preserved_def preserved_def, blast)

lemma noninterference_preserved_intro_single:
  "\<lbrakk>\<And> t t' at a. \<lbrakk>t \<noteq> t'; P t t' s; pre dt at a s; \<forall>t1 t2. t1 \<noteq> t2 \<longrightarrow> P t1 t2 s\<rbrakk>
    \<Longrightarrow> 
    P t t' (eff dt at a s)\<rbrakk>
   \<Longrightarrow>
   noninterference_preserved dt P s"
by (unfold noninterference_preserved_def preserved_def, blast)
  
definition sig :: "('s, 'i) daut \<Rightarrow> IOA_Event signature"
  where
  "sig aut \<equiv> ({}, {(t, a). a \<noteq> Internal Tau}, {(t, a). a = Internal Tau})"

definition trans :: "('s, 'i) daut \<Rightarrow> ('s * IOA_Event * 's) set"
  where
  "trans aut \<equiv>
       {(s0, (t, a), s1).
          case a of
              Internal Tau \<Rightarrow> (\<exists> i. pre aut t (Internal i) s0 \<and> s1 = eff aut t (Internal i) s0)
            | External a \<Rightarrow> (pre aut t (External a) s0 \<and> s1 = eff aut t (External a) s0)}"

definition ioa :: "('s, 'i) daut \<Rightarrow> (IOA_Event, 's) ioa"
  where
  "ioa aut \<equiv> (sig aut, {s . start aut s}, (trans aut), {}, {})"

definition reach :: "('s, 'i) daut \<Rightarrow> 's \<Rightarrow> bool"
  where
  "reach aut s \<equiv> reachable (ioa aut) s"

lemmas unfold_dtrans =
  pre_def eff_def fst_def snd_def

definition local_invariant :: "('s, 'i) daut \<Rightarrow> (T \<Rightarrow> 's \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "local_invariant aut I \<equiv> \<forall> s. reach aut s \<longrightarrow> (\<forall> t. I t s)"

definition noninterference_invariant :: "('s, 'i) daut \<Rightarrow> (T \<Rightarrow> T \<Rightarrow> 's \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "noninterference_invariant aut I \<equiv> \<forall> s. reach aut s \<longrightarrow> (\<forall> t t'. t \<noteq> t' \<longrightarrow> I t t' s)"

lemma invariant_intro:
  "\<lbrakk>\<And> s. start aut s \<Longrightarrow> P s;
    \<And> s. reach aut s \<Longrightarrow>  preserved aut P s\<rbrakk>
    \<Longrightarrow>
    invariant (ioa aut) P"
  proof (rule invariantI [of "ioa aut" P])
  fix aut P and s
  assume start: "\<And> s :: 's. start aut s \<Longrightarrow> P s" and (*TODO: resolve warning w.out breaking proof *)
         ioa_start: "s \<in> starts_of (ioa aut)"
  from start ioa_start show "P s" by (auto simp add: starts_of_def ioa_def)
  next
  fix s a t
  assume pres: "\<And> s. reach aut s \<Longrightarrow> preserved aut P s" and
         hyp: "P s" and
         ioa_reach: "reachable (ioa aut) s"
  from ioa_reach have "reach aut s" by (simp add: reach_def) 
  from this pres hyp 
  show "s \<midarrow>a\<midarrow>ioa aut \<rightarrow> t \<longrightarrow> P t"
   by (auto simp add: preserved_def trans_of_def ioa_def trans_def Event.exhaust Hidden.exhaust
                  split: Event.split)
      (smt Event.exhaust Hidden.case Hidden.exhaust)
  qed


lemma local_invariant_intro:
  "\<lbrakk>(\<And> s t. start aut s \<Longrightarrow> P t s);
    (\<And> s. reach aut s \<Longrightarrow> local_preserved aut P s)
    \<rbrakk>
  \<Longrightarrow>
  local_invariant aut P"
apply(insert invariant_intro[where aut=aut and P="\<lambda>s. \<forall>t. P t s"])
apply(unfold local_preserved_def invariant_def local_invariant_def reach_def)
by blast

lemma noninterference_invariant_intro:
  "\<lbrakk>(\<And> s t t'. start aut s \<and> t \<noteq> t' \<Longrightarrow> P t t' s);
    (\<And> s. reach aut s \<Longrightarrow> noninterference_preserved aut P s)
    \<rbrakk>
  \<Longrightarrow>
  noninterference_invariant aut P"
apply(insert invariant_intro[where aut=aut and P="\<lambda> s. \<forall> t1 t2. t1\<noteq>t2 \<longrightarrow> P t1 t2 s"])
apply(unfold noninterference_preserved_def invariant_def noninterference_invariant_def reach_def)
apply(blast)
done

lemma invariant_elim:
  "\<lbrakk> invariant (ioa aut) P; reach aut s \<rbrakk> \<Longrightarrow> P s"
by (simp add: invariantE reach_def)

lemma local_invariant_elim:
  "\<lbrakk> local_invariant aut P; reach aut s \<rbrakk> \<Longrightarrow> P t s"
by (simp add: local_invariant_def invariantE reach_def)

lemma noninterference_invariant_elim:
  "\<lbrakk> noninterference_invariant aut P; t \<noteq> t'; reach aut s \<rbrakk> \<Longrightarrow> P t t' s"
by (simp add: noninterference_invariant_def invariantE reach_def)


lemma invariant_strengthen:
  "\<lbrakk>invariant (ioa aut) P;
    (\<forall> s . P s \<longrightarrow> Q s)
    \<rbrakk>
    \<Longrightarrow>
    invariant (ioa aut) Q"
by (simp add: invariant_def)

lemma local_invariant_strengthen:
  "\<lbrakk>local_invariant aut P;
    (\<forall> s t . P s t \<longrightarrow> Q s t)
    \<rbrakk>
    \<Longrightarrow>
    local_invariant aut Q"
by (simp add: local_invariant_def)


definition standard_sim_ext_step :: "('sc, 'ic) daut \<Rightarrow> ('sa, 'ia) daut \<Rightarrow> ('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "standard_sim_ext_step C A R \<equiv>
    \<forall> cs as a at. reach C cs \<and> reach A as \<longrightarrow>
      R cs as \<and> pre C at (External a) cs
       \<longrightarrow>
        pre A at (External a) as \<and> R (eff C at (External a) cs) (eff A at (External a) as)"

definition standard_sim_stutter :: "('sc, 'ic) daut \<Rightarrow> ('sa, 'ia) daut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
   where
   "standard_sim_stutter C A sc R \<equiv>
    \<forall> cs as ic at. reach C cs \<and> reach A as \<longrightarrow>
       R cs as \<and> pre C at (Internal ic) cs \<and> sc cs at ic = None
         \<longrightarrow>
          R (eff C at (Internal ic) cs) as"

definition standard_sim_int_step :: "('sc, 'ic) daut \<Rightarrow> ('sa, 'ia) daut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
   where
   "standard_sim_int_step C A sc R \<equiv>
    \<forall> cs as ic ia at. reach C cs \<and> reach A as \<longrightarrow>
      R cs as \<and> pre C at (Internal ic) cs \<and> sc cs at ic = Some ia
        \<longrightarrow>
          pre A at (Internal ia) as \<and> R (eff C at (Internal ic) cs) (eff A at (Internal ia) as)"

definition standard_simulation :: "('sc, 'ic) daut \<Rightarrow> ('sa, 'ia) daut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "standard_simulation C A sc R \<equiv>
    (\<forall> cs. start C cs \<longrightarrow> (\<exists>as. R cs as \<and> start A as))
    \<and>
    standard_sim_ext_step C A R
    \<and>
    standard_sim_stutter C A sc R
    \<and>
    standard_sim_int_step C A sc R"

(* TODO fix the proofs below *)

lemma standard_simulation_internal_move:
    assumes  sim: "standard_simulation C A sc R" and
           reach_C: "reachable (ioa C) cs" and
           step: "pre C (fst p) (Internal i) cs \<and> cs' = eff C (fst p) (Internal i) cs" and
           rel: "R cs as" and
           reach_A: "reachable (ioa A) as"
    shows "\<exists>as'. R cs' as' \<and> reachable (ioa A) as' \<and> (\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) as')"
proof (cases "sc cs (fst p) i = None")
  assume none: "sc cs (fst p) i = None"
  have stutter_rel: "R cs' as" using sim
    by (simp add: standard_sim_stutter_def standard_simulation_def none local.step reach_A reach_C reach_def rel)
  have stutter_move: "\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) as"
    apply(rule exI[where x="nil"])
    by (simp add: move_def ioa_def externals_def sig_def asig_triple_proj ioa_triple_proj)
  show ?thesis using stutter_move stutter_rel reach_A by blast
next
  assume some: "sc cs (fst p) i \<noteq> None"
  have step_rel: "R cs' (eff A (fst p) (Internal (the (sc cs (fst p) i))) as)" using sim
    by (simp add: local.step reach_A reach_C reach_def rel some standard_sim_int_step_def standard_simulation_def)
  have atrans: "as \<midarrow>(fst p, Internal Tau)\<midarrow>ioa A \<rightarrow> (eff A (fst p) (Internal (the (sc cs (fst p) i))) as)"
    using some step sim reach_C reach_A rel
    apply(unfold trans_def ioa_def trans_of_def, simp)
    apply(rule exI[where x="the(sc cs (fst p) i)"])
    apply (auto simp add: trans_def ioa_def trans_of_def standard_simulation_def standard_sim_int_step_def)
    by (meson reach_A reach_C reach_def)
  have step_reach: "reachable (ioa A) (eff A (fst p) (Internal (the (sc cs (fst p) i))) as)"
    using reach_A atrans by (meson reachable.reachable_n)
  from atrans have step_move: "(\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) (eff A (fst p) (Internal (the (sc cs (fst p) i))) as))"
    apply -
    apply(rule exI[where x="[((fst p, Internal Tau), eff A (fst p) (Internal (the (sc cs (fst p) i))) as)!]"])
    by(simp add: move_def ioa_def trans_def)
  from step_rel step_reach step_move show ?thesis by blast
qed

lemma standard_simulation_move:
  assumes  sim: "standard_simulation C A sc R" and
           reach_C: "reachable (ioa C) cs" and
           step: "(cs, p, cs') \<in> trans C" and
           rel: "R cs as" and
           reach_A: "reachable (ioa A) as"
   shows "\<exists>as' ex. (cs', as') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and> move (ioa A) ex as p as'"
  proof (cases "snd p")
    case (Internal a)
    have eq: "a = Tau" by (cases a, simp)
    have int_step: "\<exists>i. pre C (fst p) (Internal i) cs \<and> cs' = eff C (fst p) (Internal i) cs"
    using eq Internal step by(auto simp add: trans_def)
    from Internal int_step show ?thesis
    apply -
    apply(drule exE[where Q="\<exists>as'. R cs' as' \<and> reachable (ioa A) as' \<and> (\<exists>ex. move (ioa A) ex as p as')"], simp_all)
    by (metis eq prod.collapse reach_A reach_C rel sim standard_simulation_internal_move)
  next
    case (External a)
    show ?thesis
    proof (rule exI[where x="eff A (fst p) (External a) as"])
    have atrans: "as \<midarrow>p\<midarrow>(ioa A) \<rightarrow> eff A (fst p) (External a) as"
    using step External
    by (auto simp add: ioa_def trans_of_def trans_def eff_def)
       (metis reach_A reach_C reach_def rel sim standard_sim_ext_step_def standard_simulation_def)
    have reach_A_post: "reachable (ioa A) (eff A (fst p) (External a) as)"
    using step External reach_A atrans
    by (meson reachable.reachable_n)
    have sim_post: "(cs', eff A (fst p) (External a) as) \<in> {(x, y). R x y}"
    using External sim standard_simulation_def standard_sim_ext_step_def step rel reach_A reach_C
    by (auto simp add: trans_def)
       (metis reach_C reach_def standard_sim_ext_step_def standard_simulation_def)
    from atrans reach_A_post sim_post show "\<exists>ex. (cs', eff A (fst p) (External a) as)
         \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and>
         move (ioa A) ex as p (eff A (fst p) (External a) as)"
     by (simp add:  transition_is_ex)
    qed
qed

lemma standard_simulation_trace_inclusion:
  assumes sim: "standard_simulation C A sc R"
    shows      "traces (ioa C) \<subseteq> traces (ioa A)"
proof (rule trace_inclusion_for_simulations[where R="{(cs, as) . R cs as \<and> reachable (ioa A) as}"])
  show "Automata.ext (ioa C) = Automata.ext (ioa A)"
    by (auto simp add: externals_def asig_outputs_def asig_inputs_def asig_of_def fst_def snd_def ioa_def sig_def)
  next
  show "is_simulation {(cs, as) . R cs as \<and> reachable (ioa A) as} (ioa C) (ioa A)"
  proof -
    {from sim have "\<forall>s\<in>(fst \<circ> snd) (ioa C). {(x, y). R x y \<and> reachable (ioa A) y} `` {s} \<inter> (fst \<circ> snd) (ioa A) \<noteq> {}"
      by (insert reachable_0[where C="ioa A"], auto simp add: standard_simulation_def ioa_def starts_of_def)
      }
    moreover
    {from sim have "\<forall> s s' t a.
        reachable (ioa C) s \<and> s \<midarrow>a\<midarrow>(ioa C) \<rightarrow> t \<and> (s, s') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<longrightarrow> (\<exists>t' ex. (t, t') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and> move (ioa A) ex s' a t')"
       by (insert standard_simulation_move[where C=C and A=A and R=R and sc=sc], unfold ioa_def trans_of_def, clarify)
          simp}
    ultimately show ?thesis by (simp add: is_simulation_def starts_of_def)
    qed
qed

end


==> anc/Isabelle/NORec/Utilities.thy <==
theory Utilities
imports Main
begin

notation fcomp (infixl "\<circ>>" 60)

definition when_fn :: "('s \<Rightarrow> 's) \<Rightarrow> bool \<Rightarrow> ('s \<Rightarrow> 's)" (infix "when" 160)
  where
  "when_fn f b \<equiv> if b then f else id"

definition apply_partial :: "('a \<Rightarrow> 'b) \<Rightarrow> ('a \<Rightarrow> 'b option) \<Rightarrow> 'a \<Rightarrow> 'b"
  where
  "apply_partial f pf a \<equiv> case pf a of Some b \<Rightarrow> b | None \<Rightarrow> f a"  

lemma apply_partial_simp:
  "apply_partial f (pf (l \<mapsto> v)) = (apply_partial f pf)(l := v)"
by (insert ext[where f="apply_partial f (pf (l \<mapsto> v))" and g="(apply_partial f pf)(l := v)"])
   (auto simp add: apply_partial_def)

definition opt_some :: "('a \<Rightarrow> bool) \<Rightarrow> 'a option"
  where
  "opt_some P \<equiv> if (\<exists> a. P a) then (Some (THE a. P a)) else None"

find_consts "'s set \<Rightarrow> 's \<Rightarrow> bool"
  
lemma opt_some_defined:
  "(\<forall> a a'. P a \<and> P a' \<longrightarrow> a = a') \<Longrightarrow> case (opt_some P) of Some a \<Rightarrow> P a | None \<Rightarrow> True"
by (metis opt_some_def option.case_eq_if option.sel theI)

lemma opt_some_eq:
  "(\<forall> a a'. P a \<and> P a' \<longrightarrow> a = a') \<and> P a \<Longrightarrow> opt_some P = Some a"
by (metis opt_some_def the_equality)


lemmas all_utilities = apply_partial_def when_fn_def id_def

end


==> anc/Isabelle/TML/CGA.thy <==
theory CGA
imports Transitions Interface Utilities
begin

datatype pc =
  Begin
| Commit
| Read
| Write

type_synonym status = "pc Interface.Status"

record state =
  glb :: nat
  store :: "L \<Rightarrow> V"
  status :: "T \<Rightarrow> status"
  val :: "T \<Rightarrow> V"
  loc :: "T \<Rightarrow> nat"
  addr :: "T \<Rightarrow> L"
  (* Auxillary var *)
  writer :: "T option"

find_consts name:glb

definition update_status :: "T \<Rightarrow> status \<Rightarrow> state \<Rightarrow> state" where
  "update_status t st s \<equiv> s \<lparr> status := ((status s) (t := st))\<rparr>"

definition update_val :: "T \<Rightarrow> V \<Rightarrow> state \<Rightarrow> state" where
  "update_val t v s \<equiv> s \<lparr> val := ((val s) (t := v))\<rparr>"

definition update_loc :: "T \<Rightarrow> nat \<Rightarrow> state \<Rightarrow> state" where
  "update_loc t n s \<equiv> s \<lparr> loc := ((loc s) (t := n))\<rparr>"

definition update_addr :: "T \<Rightarrow> L \<Rightarrow> state \<Rightarrow> state" where
  "update_addr t l s \<equiv> s \<lparr> addr := ((addr s) (t := l))\<rparr>"

definition update_store :: "L \<Rightarrow> V \<Rightarrow> state \<Rightarrow> state" where
  "update_store l v s \<equiv> s \<lparr> store := ((store s) (l := v)) \<rparr>"

definition start :: "state \<Rightarrow> bool" where
  "start s \<equiv>
      (\<forall>t. status s t = NotStarted)
    \<and> store s : mem_initial
    \<and> glb s = 0
    \<and> writer s = None"

definition cga_pre :: "state \<Rightarrow> T \<Rightarrow> pc Event \<Rightarrow> bool" where
  "cga_pre s t e \<equiv>
      e \<noteq> External Cancel
    \<and> (e = External Abort \<longrightarrow> status s t = AbortPending)
    \<and> (case e of
           External a \<Rightarrow> ext_enabled (status s t) a
         | Internal a \<Rightarrow> status s t = Pending a)"

fun ext_eff :: "state \<Rightarrow> T \<Rightarrow> Action \<Rightarrow> state" where
  "ext_eff s0 t BeginInv = (s0 ;; update_status t (Pending Begin))"
| "ext_eff s0 t BeginResp = (s0 ;; update_status t Ready)"
| "ext_eff s0 t CommitInv = (s0 ;; update_status t (Pending Commit))"
| "ext_eff s0 t CommitResp = (s0 ;; update_status t Committed)"
| "ext_eff s0 t Abort = (s0 ;; update_status t Aborted)"
| "ext_eff s0 t (ReadInv l) = (s0 ;; update_addr t l ;; update_status t (Pending Read))"
| "ext_eff s0 t (ReadResp v) = (s0 ;; update_status t Ready)"
| "ext_eff s0 t (WriteInv l v) =
  (s0 ;; update_addr t l ;; update_val t v ;; update_status t (Pending Write))"
| "ext_eff s0 t WriteResp = (s0 ;; update_status t Ready)"

notation fcomp (infixl "\<circ>>" 60)

fun int_eff :: "state \<Rightarrow> T \<Rightarrow> pc \<Rightarrow> state" where
  "int_eff s0 t Begin = (s0 ;;
    if even (glb s0)
    then update_status t BeginResponding \<circ> update_loc t (glb s0)
    else update_status t (Pending Begin))"

| "int_eff s0 t Commit = (s0 ;;
    if odd (loc s0 t) then (glb_update (op + 1) \<circ>> writer_update Map.empty) else id ;;
    update_status t CommitResponding)"

| "int_eff s0 t Read = (s0 ;;
    (if (glb s0 = loc s0 t)
    then (update_val t (store s0 (addr s0 t)) \<circ>> update_status t (ReadResponding (store s0 (addr s0 t))))
    else update_status t AbortPending))"

| "int_eff s0 t Write = (s0 ;;
    if (glb s0 \<noteq> loc s0 t) then update_status t AbortPending
    else
      ((if even (loc s0 t) then glb_update (op + 1) \<circ> update_loc t (loc s0 t + 1) else id) \<circ>>
      writer_update (\<lambda>_. (Some t)) \<circ>>
      update_store (addr s0 t) (val s0 t) \<circ>>
      update_status t WriteResponding))"

fun cga_eff :: "state \<Rightarrow> T \<Rightarrow> pc Event \<Rightarrow> state"
  where
  "cga_eff s t (Internal a) = int_eff s t a"
| "cga_eff s t (External a) = ext_eff s t a"

definition CGA :: "(state, pc) DAut" where
  "CGA \<equiv> \<lparr> DAut.start = start, DAut.pre = cga_pre, DAut.eff = cga_eff \<rparr>"

definition global_inv :: "state \<Rightarrow> bool" where
  "global_inv s \<equiv> even (glb s) \<longleftrightarrow> writer s = None"

definition is_writer :: "state \<Rightarrow> T \<Rightarrow> bool" where
  "is_writer s t \<equiv> writer s = Some t \<and> loc s t = glb s"

definition is_ready :: "state \<Rightarrow> T \<Rightarrow> bool" where
  "is_ready s t \<equiv> 
      loc s t \<le> glb s
    \<and> (odd (loc s t) \<longrightarrow> is_writer s t)"

definition txn_inv :: "pc Event \<Rightarrow> state \<Rightarrow> T \<Rightarrow> bool" where
  "txn_inv e s t \<equiv>
   cga_pre s t e \<longrightarrow>
   (case e of
      External BeginInv \<Rightarrow> True
      |
      Internal Begin \<Rightarrow> True
      |
      External BeginResp \<Rightarrow> (  loc s t \<le> glb s
                             \<and> even (loc s t))
      |
      Internal Read \<Rightarrow> is_ready s t
      |
      External (ReadResp v) \<Rightarrow>  v = val s t
                              \<and> is_ready s t
      |
      Internal Write \<Rightarrow> is_ready s t
      |
      External WriteResp \<Rightarrow> odd(loc s t) \<and> is_writer s t
      |
      Internal Commit \<Rightarrow> is_ready s t
      |
      External CommitResp \<Rightarrow> True
      |
      External Abort \<Rightarrow> True
      |
      External Cancel \<Rightarrow> False
      |
      _ \<Rightarrow> is_ready s t)"

lemma Event_split:
  "\<lbrakk>b = External BeginInv \<Longrightarrow> P;
    b = Internal Begin \<Longrightarrow> P;
    b = External BeginResp \<Longrightarrow> P;
    \<And> l. b = External (ReadInv l) \<Longrightarrow> P;
    b = Internal Read \<Longrightarrow> P;
    \<And> v. b = External (ReadResp v) \<Longrightarrow> P;
    \<And> l v. b = External (WriteInv l v) \<Longrightarrow> P;
    b = Internal Write \<Longrightarrow> P;
    b = External WriteResp \<Longrightarrow> P;
    b = External CommitInv \<Longrightarrow> P;
    b = Internal Commit \<Longrightarrow> P;
    b = External CommitResp \<Longrightarrow> P;
    b = External Cancel \<Longrightarrow> P;
    b = External Abort \<Longrightarrow> P \<rbrakk>
   \<Longrightarrow>
    P"
  apply (cases rule: Event.exhaust[where y = b])
  using Action.exhaust_sel apply blast
  using pc.exhaust apply blast
  done

lemmas unfold_updates =
  update_status_def
  update_loc_def
  update_addr_def
  update_val_def
  update_store_def
  rev_app_def

lemmas cga_simps =
  txn_inv_def
  cga_pre_def
  ext_enabled_def
  unfold_updates
  is_ready_def
  is_writer_def
  global_inv_def

(* Begin *)

lemma txn_inv_pres_begin_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (External BeginInv);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   apply (cases rule: Event_split[of b])
   by (auto simp add: cga_simps)

lemma txn_inv_pres_begin_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External BeginInv);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_begin_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (Internal Begin);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_begin_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Begin);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_begin_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (External BeginResp);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_begin_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External BeginResp);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

(* Read *)

lemma txn_inv_pres_read_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (External (ReadInv l));
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   apply (cases rule: Event_split[of b])
   by (auto simp add: cga_simps)

lemma txn_inv_pres_read_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = External (ReadInv l);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_read_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (Internal Read);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   apply (cases rule: Event_split[of b])
   by (simp_all add: cga_simps)

lemma txn_inv_pres_read_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Read);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   apply (cases rule: Event_split[of b])
   apply (simp_all add: cga_simps)
   apply linarith+
   by force+

lemma txn_inv_pres_read_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (External (ReadResp v));
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_read_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = External (ReadResp l);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

(* Write *)

lemma txn_inv_pres_write_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (External (WriteInv l v));
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_write_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = External (WriteInv l v);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_write_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (Internal Write);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_write_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Write);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   apply (cases rule: Event_split[of b])
   apply (simp add: cga_simps)+
   apply linarith
   apply (simp add: cga_simps)
   apply (metis le_Suc_eq option.inject)
   apply (simp add: cga_simps)
   apply (metis le_Suc_eq option.inject)
   apply (simp add: cga_simps)
   apply (intro conjI impI)
   apply (erule impE)
   apply assumption
   apply simp
   apply (simp add: cga_simps)+
   apply (metis le_Suc_eq option.inject)
   apply (simp add: cga_simps)
   apply (metis le_Suc_eq option.inject)
   apply (simp add: cga_simps)
   apply (metis option.inject)
   apply (simp add: cga_simps)
   apply (metis le_Suc_eq option.inject)
   apply (simp add: cga_simps)
   apply (metis le_Suc_eq option.inject)
   by (simp add: cga_simps)+

lemma txn_inv_pres_write_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (External WriteResp);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_write_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = External WriteResp;
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

(* Commit *)

lemma txn_inv_pres_commit_inv_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (External CommitInv);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_commit_inv_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External CommitInv);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_commit_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (Internal Commit);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_commit_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Commit);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (auto simp add: cga_simps)

lemma txn_inv_pres_commit_resp_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (External CommitResp);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_commit_resp_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External CommitResp);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_cancel_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (External Cancel);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_cancel_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External Cancel);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_abort_self:
  "\<lbrakk>global_inv s;
    txn_inv a s at;
    a = (External Abort);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) at"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma txn_inv_pres_abort_other:
  "\<lbrakk>global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External Abort);
    cga_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (cga_eff s at a) t"
   by (cases rule: Event_split[of b]) (simp_all add: cga_simps)

lemma allE2: "\<forall>x. P x \<Longrightarrow> (P x \<Longrightarrow> P y \<Longrightarrow> Q) \<Longrightarrow> Q"
  by auto

lemma total_inv: "invariant (ioa CGA) (\<lambda>s. global_inv s \<and> (\<forall>e t. txn_inv e s t))"
proof (intro invariant_intro conjI allI)
  fix s
  assume "DAut.start CGA s"
  thus "global_inv s"
    by (simp add: CGA_def start_def global_inv_def)
next
  fix s e t
  assume "DAut.start CGA s"
  thus "txn_inv e s t"
    by (cases rule: Event_split[of e]) (simp add: txn_inv_def cga_pre_def CGA_def start_def ext_enabled_def)+
next
  fix s
  assume "reach CGA s"
  show "preserved  CGA (\<lambda>s. global_inv s \<and> (\<forall>e t. txn_inv e s t)) s"
    apply (simp only: preserved_def)
    apply (intro allI impI)
    apply (erule conjE)+
    apply (intro conjI allI)
  proof -
    fix t a
    assume "pre CGA s t a" and "global_inv s" and "\<forall>e. All (txn_inv e s)"
    thus "global_inv (eff CGA s t a)"
      apply (cases rule: Event_split[of a])
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (erule_tac x = "Internal Read" in allE)
      apply (erule_tac x = t in allE)
      apply (simp add: txn_inv_def)
      apply (erule impE)
      apply (simp add: cga_pre_def)
      apply (simp add: is_ready_def)
      apply auto[1]
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (erule_tac x = "Internal Commit" in allE)
      apply (erule_tac x = t in allE)
      apply (simp add: txn_inv_def)
      apply (erule impE)
      apply (simp add: cga_pre_def)
      apply (simp add: is_ready_def is_writer_def)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      apply (simp add: global_inv_def CGA_def cga_pre_def unfold_updates)
      done
  next
    fix t a e t'
    assume "pre CGA s t a" and "global_inv s" and "\<forall>e. All (txn_inv e s)"
    thus "txn_inv e (eff CGA s t a) t'"
      apply (cases "t' = t")
      apply (erule ssubst)
      apply (erule_tac x = e and y = a in allE2)
      apply (erule_tac x = t in allE)
      apply (erule_tac x = t in allE)
      apply (cases rule: Event_split[of a])
      apply (simp_all add: CGA_def del: cga_eff.simps)
      apply (rule txn_inv_pres_begin_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_inv_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_resp_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_cancel_self, simp, simp, simp, simp)
      apply (rule txn_inv_pres_abort_self, simp, simp, simp, simp)
      apply (erule_tac x = e and y = a in allE2)
      apply (erule_tac x = t' in allE)
      apply (erule_tac x = t in allE)
      apply (cases rule: Event_split[of a])
      apply (rule txn_inv_pres_begin_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_begin_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_read_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_write_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_inv_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_commit_resp_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_cancel_other, simp, simp, simp, simp, simp, simp)
      apply (rule txn_inv_pres_abort_other, simp, simp, simp, simp, simp, simp)
      done
  qed
qed

end

==> anc/Isabelle/TML/CGACorrect.thy <==
theory CGACorrect
imports CGA TMS2
begin

definition write_count :: "nat \<Rightarrow> nat"
  where
  "write_count n \<equiv> n div 2"

definition step_correspondence :: "CGA.state \<Rightarrow> T \<Rightarrow> CGA.pc \<Rightarrow> TMS2.InternalAction option"
  where
  "step_correspondence cs t a \<equiv>
    case a of
        Read \<Rightarrow> if loc cs t = glb cs
                then Some (DoRead (addr cs t) (write_count (loc cs t)))
                else None
      | Write \<Rightarrow> if loc cs t = glb cs then Some (DoWrite (addr cs t) (val cs t)) else None
      | Commit \<Rightarrow> if even (loc cs t)
                  then Some (DoCommitReadOnly (write_count (loc cs t)))
                  else Some DoCommitWriter
      | _ \<Rightarrow> None"

definition writes :: "CGA.state \<Rightarrow> TMS2.State \<Rightarrow> L \<Rightarrow> V option"
  where
  "writes cs0 as0 \<equiv>
    case (writer cs0) of Some w \<Rightarrow> write_set as0 w | None \<Rightarrow> Map.empty"

definition global_rel :: "CGA.state \<Rightarrow> TMS2.State \<Rightarrow> bool"
  where
  "global_rel cs0 as0 \<equiv>
     store cs0 = apply_partial (latest_store as0) (writes cs0 as0)
     \<and>
     write_count (glb cs0) = max_index as0"

definition validity_prop :: "CGA.state \<Rightarrow> TMS2.State \<Rightarrow> T \<Rightarrow> bool"
  where
  "validity_prop cs as t \<equiv>
           begin_index as t \<le> write_count (loc cs t)
        \<and> (read_consistent (store_at as (write_count (loc cs t))) (read_set as t))"

definition in_flight :: "CGA.state \<Rightarrow> TMS2.State \<Rightarrow> T \<Rightarrow> bool"
  where
  "in_flight cs as t \<equiv>
      (even (loc cs t) \<longleftrightarrow> write_set as t = Map.empty)
      \<and> validity_prop cs as t
      \<and> (odd (loc cs t) \<longrightarrow> writer cs = Some t \<and> glb cs = loc cs t)" (* Had to add this *)

definition txn_rel :: "CGA.pc Event \<Rightarrow> CGA.state \<Rightarrow> TMS2.State \<Rightarrow> T \<Rightarrow> bool"
  where
  "txn_rel e cs0 as0 t \<equiv>
    cga_pre cs0 t e \<longrightarrow>
   (case e of
      External BeginInv \<Rightarrow> status as0 t = NotStarted
      |
      Internal Begin \<Rightarrow>   status as0 t = BeginResponding
      |
      External BeginResp \<Rightarrow> status as0 t = BeginResponding
                         \<and> (begin_index as0 t \<le> write_count (loc cs0 t))
      |
      Internal Read \<Rightarrow>   status as0 t = Pending (ReadPending (addr cs0 t))
                        \<and> in_flight cs0 as0 t
      |
      External (ReadResp v) \<Rightarrow>   status as0 t = ReadResponding (val cs0 t)
                        \<and> in_flight cs0 as0 t
      |
      Internal Write \<Rightarrow>   status as0 t = Pending (WritePending (addr cs0 t) (val cs0 t))
                        \<and> in_flight cs0 as0 t
      |
      External WriteResp \<Rightarrow> status as0 t = WriteResponding
                        \<and> validity_prop cs0 as0 t
      |
      Internal Commit \<Rightarrow>  status as0 t = Pending CommitPending
                        \<and> in_flight cs0 as0 t
      |
      External CommitResp \<Rightarrow> status as0 t = CommitResponding
      |
      External Abort \<Rightarrow> status as0 t \<notin> {NotStarted, Ready, CommitResponding, Committed, Aborted}
      |
      External Cancel \<Rightarrow> False
      |
      _ \<Rightarrow> (  status as0 t = Ready
            \<and> in_flight cs0 as0 t))"

lemmas cga_tms2_simps =
  cga_simps TMS2.unfold_tms2 validity_prop_def RWMemory.all_simps txn_rel_def

lemma validity_prop_stable_stutter:
  "\<lbrakk>cga_pre cs at a;
    t \<noteq> at;
    write_count (loc cs t) : dom (stores as);
    validity_prop cs as t\<rbrakk>
    \<Longrightarrow>
    validity_prop (cga_eff cs at a) as t"
    by (cases rule: CGA.Event_split[of a]) (simp_all add: cga_simps validity_prop_def)

lemma validity_prop_stable_external:
  "\<lbrakk>cga_pre cs at (External ac);
    ac \<noteq> BeginInv \<or> t \<noteq> at;
    validity_prop cs as t\<rbrakk>
    \<Longrightarrow>
    validity_prop (cga_eff cs at (External ac)) (tms_eff as at (External ac)) t"
    by (cases ac) (simp_all add: cga_tms2_simps)


lemma write_count_in_domain:
  assumes "b \<notin> {External BeginInv, Internal Begin, External CommitResp, External Abort}"
  and "cga_pre cs t b"
  and "txn_rel b cs as t"
  and "global_rel cs as"
  and "CGA.txn_inv b cs t"
  shows "write_count (state.loc cs t) \<le> max_index as"
  using assms
  apply (cases rule: CGA.Event_split[of b])
  apply (simp_all add: cga_tms2_simps global_rel_def write_count_def)
  apply linarith+
  done

lemma index_is_valid:
  assumes "global_rel cs as"
  and "CGA.txn_inv (Internal pc) cs t"
  and "(pc = Commit \<and> even (loc cs t))
       \<or> (pc = Read \<and> glb cs = loc cs t)"
  and "cga_pre cs t (Internal pc)"
  and "validity_prop cs as t"
  shows "valid_index as t (write_count (loc cs t))"
  using assms
  apply (simp add: cga_tms2_simps)
  by (metis div_le_mono eq_imp_le global_rel_def is_ready_def max_index_def pc.simps(14) write_count_def)

lemma precondition_external:
  assumes "CGA.txn_inv (External ac) cs0 at"
  and "txn_rel (External ac) cs0 as0 at"
  and "cga_pre cs0 at (External ac)"
  shows "tms_pre as0 at (External ac)"
  using assms
  by (cases ac) (simp_all add: cga_tms2_simps)

lemma precondition_internal_step:
  assumes "CGA.txn_inv (Internal pc) cs0 at"
  and "global_rel cs0 as0"
  and "txn_rel (Internal pc) cs0 as0 at"
  and "cga_pre cs0 at (Internal pc)"
  and "step_correspondence cs0 at pc = Some ai"
  shows "tms_pre as0 at (Internal ai)"
  using assms
  apply -
  apply (erule rev_mp)+
  apply (cases pc)
  apply (erule ssubst) apply (intro impI) defer
  apply (erule ssubst) apply (intro impI) defer
  apply (erule ssubst) apply (intro impI) defer
  apply (erule ssubst) apply (intro impI) defer

  apply (simp add: step_correspondence_def)
  
  apply (simp add: step_correspondence_def)
  apply (cases "even (state.loc cs0 at)")
  apply simp
  apply (drule HOL.sym)
  apply simp
  apply (simp add: cga_tms2_simps)
  apply auto[1]
  using in_flight_def apply blast
  apply (simp add: in_flight_def validity_prop_def)
  apply (metis div_le_mono global_rel_def max_index_def write_count_def)
  apply (simp add: in_flight_def read_consistent_def store_at_def validity_prop_def)
  apply (simp add: cga_tms2_simps)
  apply auto[1]
  using in_flight_def apply auto[1]
  apply (simp add: global_rel_def in_flight_def max_index_def read_consistent_def store_at_def validity_prop_def)

  apply (simp add: step_correspondence_def)
  apply (cases "state.loc cs0 at = glb cs0")
  apply (simp add: cga_tms2_simps)
  apply (drule HOL.sym)
  apply simp
  apply (simp add: global_rel_def in_flight_def unfold_tms2(14) validity_prop_def)
  apply simp

  apply (simp add: step_correspondence_def)
  apply (cases "state.loc cs0 at = glb cs0")
  apply (simp add: cga_tms2_simps split: if_splits)
  apply (drule HOL.sym)
  apply simp+
  done

lemma global_rel_preserved_external:
  assumes "global_rel cs0 as0"
  and "txn_rel (External ac) cs0 as0 at"
  and "cga_pre cs0 at (External ac)"
  and "tms_pre as0 at (External ac)"
  shows "global_rel (cga_eff cs0 at (External ac)) (tms_eff as0 at (External ac))"
  using assms
  by (cases ac) (simp_all add: cga_tms2_simps global_rel_def writes_def split: option.split)

lemma txn_rel_preserved_external_self:
  assumes "CGA.txn_inv (External ac) cs0 at"
  and "TMS2.txn_inv (External ac) as0 at"
  and "global_rel cs0 as0"
  and "txn_rel (External ac) cs0 as0 at"
  and "cga_pre cs0 at (External ac)"
  shows "txn_rel b (cga_eff cs0 at (External ac)) (tms_eff as0 at (External ac)) at"
proof -
  {
    assume "ac = BeginResp"
    from this and assms have ?thesis
      by (cases rule: CGA.Event_split[of b]) (simp_all add: cga_tms2_simps TMS2.txn_inv_def in_flight_def)
  }
  moreover
  {
    assume "ac = WriteResp"
    from this assms
    and validity_prop_stable_external[where at = at and t = at and ac = ac and cs = cs0 and as = as0]
    have ?thesis
      by (cases rule: CGA.Event_split[of b]) (auto simp add: cga_tms2_simps TMS2.txn_inv_def in_flight_def global_rel_def)
  }
  moreover
  {
    assume ac: "ac \<noteq> BeginResp \<and> ac \<noteq> WriteResp"
    from this assms
    and validity_prop_stable_external[where at = at and t = at and ac = ac and cs = cs0 and as = as0]
    have ?thesis
      by (cases ac, cases rule: CGA.Event_split[of b]) (simp_all add: cga_tms2_simps global_rel_def in_flight_def split: TMS2.splits)
  }
  ultimately show ?thesis by blast
qed

lemma txn_rel_preserved_external_other:
  assumes "t \<noteq> at"
  and "CGA.txn_inv b cs0 t"
  and "txn_rel b cs0 as0 t"
  and "cga_pre cs0 at (External ac)"
  shows "txn_rel b (cga_eff cs0 at (External ac)) (tms_eff as0 at (External ac)) t"
  using assms validity_prop_stable_external[where at = at and t = t and ac = ac and cs = cs0 and as = as0]
  by (cases ac) (cases rule: CGA.Event_split[of b], simp_all add: cga_tms2_simps in_flight_def)+

lemma global_rel_preserved_internal_stutter:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv a cs0 at"
  and "global_rel cs0 as0"
  and "txn_rel a cs0 as0 at"
  and a: "a = Internal pc"
  and "cga_pre cs0 at a"
  and sc: "step_correspondence cs0 at pc = None"
  shows "global_rel (cga_eff cs0 at a) as0"
  using assms
  apply (cases pc)
  apply (simp add: cga_tms2_simps global_rel_def writes_def)
  apply (auto simp add: cga_tms2_simps global_rel_def writes_def in_flight_def step_correspondence_def)[1]
  apply (simp_all add: cga_tms2_simps global_rel_def writes_def in_flight_def step_correspondence_def)
  apply metis
  by (simp add: cga_tms2_simps global_rel_def writes_def in_flight_def step_correspondence_def split: if_splits)

lemma remove_impl: "B \<Longrightarrow> A \<longrightarrow> B"
  by simp

lemma global_rel_preserved_internal_step:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv (Internal pc) cs0 at"
  and "stores_domain as0"
  and "global_rel cs0 as0"
  and "txn_rel (Internal pc) cs0 as0 at"
  and "cga_pre cs0 at (Internal pc)"
  and "tms_pre as0 at (Internal ai)"
  and "step_correspondence cs0 at pc = Some ai"
  shows "global_rel (cga_eff cs0 at (Internal pc)) (tms_eff as0 at (Internal ai))"
proof -
  {
    assume pc_def: "pc = Read" and ai_def: "ai = DoRead (addr cs0 at) (write_count (loc cs0 at))"

    from `CGA.txn_inv (Internal pc) cs0 at` and `cga_pre cs0 at (Internal pc)` and pc_def
    have "is_ready cs0 at"
      by (simp add: CGA.txn_inv_def)

    from `txn_rel (Internal pc) cs0 as0 at` and `cga_pre cs0 at (Internal pc)` and pc_def
    have [simp]: "CGA.status cs0 at = Pending Read" and [simp]: "TMS2.status as0 at = Pending (ReadPending (addr cs0 at))" and "in_flight cs0 as0 at"
      by (auto simp add: txn_rel_def cga_pre_def)

    from `step_correspondence cs0 at pc = Some ai` 
    have loc_glb: "loc cs0 at = glb cs0"
      apply -
      apply (erule rev_mp)
      apply (insert pc_def ai_def)
      apply (erule ssubst)+
      by (simp add: step_correspondence_def)

    have ?thesis
      apply (insert pc_def ai_def)
      apply (erule ssubst)+
      apply (simp add: global_rel_def, intro conjI)
      prefer 2
      apply (simp add: loc_glb)
      apply (rule remove_impl)
      apply (simp add: all_utilities CGA.update_status_def update_val_def writes_def)
      apply (cases "writer cs0")
      apply simp_all
      apply (intro conjI)
      apply (metis Event.inject(2) InternalAction.simps(11) ai_def assms(4) assms(7) global_rel_def latest_store_def max_index_stable option.simps(4) store_at_stable writes_def)
      using ai_def assms(4) assms(7) global_rel_def max_index_stable apply auto[1]
      using \<open>in_flight cs0 as0 at\<close> assms(1) assms(4) global_inv_def global_rel_def in_flight_def loc_glb apply auto[1]
      apply (simp add: ai_def assms(7) ext_write_set_stable latest_store_def max_index_stable store_at_stable writes_def)
      using ai_def assms(7) ext_write_set_stable max_index_stable store_at_stable apply auto[1]
      using ai_def assms(7) max_index_stable by auto[1]
  }
  moreover
  {
    assume pc_def [simp]: "pc = Write" and ai_def [simp]: "ai = DoWrite (addr cs0 at) (val cs0 at)"

    from `step_correspondence cs0 at pc = Some ai` 
    have loc_glb [simp]: "loc cs0 at = glb cs0"
      by (auto simp add: step_correspondence_def split: if_splits)

    from `global_rel cs0 as0`
    have "store cs0 = apply_partial (latest_store as0) (writes cs0 as0)"
    and "glb cs0 div 2 = max_index as0"
    and "write_count (glb cs0) = max_index as0"
      by (auto simp add: global_rel_def write_count_def)

    have [simp]: "cga_pre cs0 at (Internal Write)"
      using assms(6) pc_def by blast

    from `txn_rel (Internal pc) cs0 as0 at`
    have "TMS2.status as0 at = Pending (WritePending (addr cs0 at) (state.val cs0 at))"
    and "in_flight cs0 as0 at"
      by (simp add: txn_rel_def)+

    from `stores_domain as0`
    have [simp]: "stores as0 (max_index as0) = Some (latest_store as0)"
      by (auto simp add: stores_domain_def max_index_def latest_store_def store_at_def)

    have ?thesis
    proof (simp only: global_rel_def cga_eff.simps pc_def ai_def tms_eff_def Event.case, intro conjI)
      show "store (CGA.int_eff cs0 at Write) =
            apply_partial
             (latest_store
               (TMS2.int_eff as0 at
                 (DoWrite (addr cs0 at)
                   (state.val cs0 at))))
             (writes (CGA.int_eff cs0 at Write)
               (TMS2.int_eff as0 at
                 (DoWrite (addr cs0 at)
                   (state.val cs0 at))))"
        apply (simp add: cga_tms2_simps writes_def apply_partial_simp)
        apply (simp add: `store cs0 = apply_partial (latest_store as0) (writes cs0 as0)`)
        apply (simp add: max_index_def[symmetric] writes_def)
        apply (cases "writer cs0")
        apply simp
        using \<open>in_flight cs0 as0 at\<close> assms(1) cga_tms2_simps(12) in_flight_def loc_glb apply auto[1]
        apply simp
        apply (simp add: latest_store_def)
        apply (rule ext)
        apply (simp add: apply_partial_def)
        using \<open>in_flight cs0 as0 at\<close> assms(1) assms(4) cga_tms2_simps(12)
        using in_flight_def loc_glb option.simps(3) option.simps(5) by auto
    next
      show "write_count (glb (CGA.int_eff cs0 at Write)) = max_index (TMS2.int_eff as0 at (DoWrite (addr cs0 at) (state.val cs0 at)))"
        by (simp add: cga_tms2_simps \<open>glb cs0 div 2 = max_index as0\<close> write_count_def)
    qed
  }
  moreover
  {
    assume pc_def: "pc = Commit" and "even (loc cs0 at)" and ai_def: "ai = DoCommitReadOnly (write_count (loc cs0 at))"
    from assms and this(2) have ?thesis
      apply (simp add: pc_def ai_def cga_tms2_simps step_correspondence_def global_rel_def writes_def)
      apply safe
      by simp+
  }
  moreover
  {
    assume pc_def [simp]: "pc = Commit" and ai_def [simp]: "ai = DoCommitWriter"

    from `CGA.txn_inv (Internal pc) cs0 at` and `cga_pre cs0 at (Internal pc)` and pc_def
    have "is_ready cs0 at"
      by (simp add: CGA.txn_inv_def)

    have [simp]: "cga_pre cs0 at (Internal Commit)"
      using assms(6) pc_def by blast

    from `global_rel cs0 as0`
    have "store cs0 = apply_partial (latest_store as0) (writes cs0 as0)"
    and "glb cs0 div 2 = max_index as0"
    and "write_count (glb cs0) = max_index as0"
      by (auto simp add: global_rel_def write_count_def)

    from `step_correspondence cs0 at pc = Some ai` 
    have loc_odd [simp]: "odd (loc cs0 at)"
      by (auto simp add: step_correspondence_def split: if_splits)

    from `txn_rel (Internal pc) cs0 as0 at`
    have "TMS2.status as0 at = Pending CommitPending"
    and "in_flight cs0 as0 at"
      by (simp add: txn_rel_def)+

    from `stores_domain as0`
    have [simp]: "stores as0 (max_index as0) = Some (latest_store as0)"
      by (auto simp add: stores_domain_def max_index_def latest_store_def store_at_def)

    have [simp]: "write_count (Suc (glb cs0)) = Suc (max_index as0)"
      apply (simp add: write_count_def)
      using \<open>glb cs0 div 2 = max_index as0\<close> \<open>in_flight cs0 as0 at\<close> in_flight_def loc_odd by auto

    have writer_unique: "\<And>t. writer cs0 = Some t \<Longrightarrow> t = at" 
      using \<open>in_flight cs0 as0 at\<close> in_flight_def by auto

    have ?thesis
    proof (simp only: global_rel_def cga_eff.simps pc_def ai_def tms_eff_def Event.case, intro conjI)
      show "write_count (glb (CGA.int_eff cs0 at Commit)) = max_index (TMS2.int_eff as0 at DoCommitWriter)"
        apply (simp add: cga_tms2_simps) using assms(3) stores_domain_def by auto
    next
      show "store (CGA.int_eff cs0 at Commit) =
            apply_partial
             (latest_store
               (TMS2.int_eff as0 at DoCommitWriter))
             (writes (CGA.int_eff cs0 at Commit)
               (TMS2.int_eff as0 at DoCommitWriter))"
        apply (simp add: cga_tms2_simps writes_def apply_partial_simp)
        apply (simp add: `store cs0 = apply_partial (latest_store as0) (writes cs0 as0)`)
        apply (simp add: max_index_def[symmetric] writes_def)
        apply (cases "writer cs0")
        apply simp
        using \<open>in_flight cs0 as0 at\<close> in_flight_def apply auto[1]
        apply simp
        apply auto
        apply (drule writer_unique)
        apply (rule ext)
        apply (simp add: apply_partial_def)
        apply (drule writer_unique)
        apply (rule ext)
        apply (simp add: apply_partial_def)
        by (meson Max_insert2 assms(3) le_SucI stores_domain_def stores_domain_max_is_max)
    qed
  }
  ultimately show ?thesis using assms
    by (cases rule: CGA.Event_split[where b = "Internal pc"]) (simp_all add: step_correspondence_def split: if_splits)
qed

lemma txn_rel_self_preserved_internal_step:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv (Internal pc) cs0 at"
  and "global_rel cs0 as0"
  and "txn_rel (Internal pc) cs0 as0 at"
  and "cga_pre cs0 at (Internal pc)"
  and "step_correspondence cs0 at pc = Some ai"
  shows "txn_rel b (cga_eff cs0 at (Internal pc)) (tms_eff as0 at (Internal ai)) at"
proof -
  {
    assume [simp]: "pc = Read" and "loc cs0 at = glb cs0" and [simp]: "ai = DoRead (addr cs0 at) (write_count (loc cs0 at))"
    and "addr cs0 at \<in> dom (write_set as0 at)"
    from this and assms have ?thesis
      apply (simp add: cga_tms2_simps in_flight_def step_correspondence_def writes_def split: TMS2.splits option.split)
      apply safe
      apply (simp_all add: global_rel_def apply_partial_def writes_def when_fn_def)
      by (metis (mono_tags) option.case_eq_if option.distinct(1) option.sel)+
  }
  moreover
  {
    assume [simp]: "pc = Read" and "loc cs0 at = glb cs0" and [simp]: "ai = DoRead (addr cs0 at) (write_count (loc cs0 at))"
    and "(addr cs0 at) \<notin> dom (write_set as0 at)"
    from this and assms have ?thesis
      apply (simp add: cga_tms2_simps in_flight_def step_correspondence_def writes_def split: TMS2.splits option.split)
      apply safe
      apply (simp_all add: global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      by (metis (mono_tags) option.case_eq_if option.distinct(1) option.sel)+
  }
  moreover
  {
    assume [simp]: "pc = Write" and [simp]: "ai = DoWrite (addr cs0 at) (val cs0 at)"
    from this and assms have ?thesis
      apply simp
      apply (simp add: cga_tms2_simps split: TMS2.splits option.split)
      apply (simp add: in_flight_def step_correspondence_def writes_def)
      apply safe
      apply (simp add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)+
      apply (metis (mono_tags) option.case_eq_if option.distinct(1) option.sel)
      apply (simp add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)+
      apply (metis (mono_tags) option.case_eq_if option.distinct(1) option.sel)
      apply (simp add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply (simp add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply (simp add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply (simp add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply (simp add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply (simp add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply (simp add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply (simp add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply (metis option.distinct(1))+
      apply (simp_all add: read_consistent_def validity_prop_def write_count_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply (metis (mono_tags) option.simps(4) option.simps(5))
      apply (metis (mono_tags) option.simps(5))
      apply (metis (mono_tags) option.simps(4) option.simps(5))
      apply (metis (mono_tags) option.simps(5))
      done
  }
  moreover
  {
    assume [simp]: "pc = Commit" and "even (loc cs0 at)" and [simp]: "ai = DoCommitReadOnly (write_count (loc cs0 at))"
    from this and assms have ?thesis
      by (simp add: cga_tms2_simps in_flight_def step_correspondence_def writes_def split: TMS2.splits option.split)
  }
  moreover
  {
    assume [simp]: "pc = Commit" and "ai = DoCommitWriter"
    from this and assms have ?thesis
      by (simp add: cga_tms2_simps in_flight_def step_correspondence_def writes_def split: TMS2.splits option.split)
  }
  ultimately show ?thesis using assms
    apply (cases rule: CGA.Event_split[where b = "Internal pc"])
    apply (auto simp add: step_correspondence_def)
    by blast
qed 

lemma txn_rel_other_preserved_internal_step:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv (Internal pc) cs0 at"
  and "global_rel cs0 as0"
  and "txn_rel (Internal pc) cs0 as0 at"
  and "cga_pre cs0 at (Internal pc)"
  and "t \<noteq> at"
  and "CGA.txn_inv b cs0 t"
  and "txn_rel b cs0 as0 t"
  and "step_correspondence cs0 at pc = Some ai"
  shows "txn_rel b (cga_eff cs0 at (Internal pc)) (tms_eff as0 at (Internal ai)) t"
proof -
  {
    assume [simp]: "pc = Read" and "loc cs0 at = glb cs0" and [simp]: "ai = DoRead (addr cs0 at) (write_count (loc cs0 at))"
    and "addr cs0 at \<in> dom (write_set as0 at)"
    from this and assms have ?thesis
      by (cases rule: CGA.Event_split[of b]) (simp_all add: cga_tms2_simps step_correspondence_def all_utilities in_flight_def)
  }
  moreover
  {
    assume [simp]: "pc = Read" and "loc cs0 at = glb cs0" and [simp]: "ai = DoRead (addr cs0 at) (write_count (loc cs0 at))"
    and "(addr cs0 at) \<notin> dom (write_set as0 at)"
    from this and assms have ?thesis
      by (cases rule: CGA.Event_split[of b]) (simp_all add: cga_tms2_simps step_correspondence_def all_utilities in_flight_def)
  }
  moreover
  {
    assume [simp]: "pc = Write" and [simp]: "ai = DoWrite (addr cs0 at) (val cs0 at)"
    from this and assms have ?thesis
      apply (cases rule: CGA.Event_split[of b])
      apply (simp_all add: cga_tms2_simps step_correspondence_def all_utilities in_flight_def split: TMS2.splits option.split)
      apply (simp_all add: read_consistent_def validity_prop_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply safe
      apply auto
      by (metis (mono_tags) option.case_eq_if option.distinct(1) option.sel)+
  }
  moreover
  {
    assume [simp]: "pc = Commit" and "even (loc cs0 at)" and [simp]: "ai = DoCommitReadOnly (write_count (loc cs0 at))"
    from this and assms have ?thesis
      by (cases rule: CGA.Event_split[of b]) (simp_all add: cga_tms2_simps step_correspondence_def all_utilities in_flight_def)
  }
  moreover
  {
    assume [simp]: "pc = Commit" and "ai = DoCommitWriter"
    from this and assms have ?thesis
      apply (cases rule: CGA.Event_split[of b])
      apply (simp_all add: cga_tms2_simps step_correspondence_def all_utilities in_flight_def split: TMS2.splits option.split)
      apply (simp_all add: read_consistent_def validity_prop_def global_rel_def apply_partial_def writes_def when_fn_def store_at_def update_partial_def update_read_set_def latest_store_def)
      apply safe
      apply (simp_all add: max_index_def write_count_def)
      by (metis (mono_tags) option.simps(4) option.simps(5) write_count_def)+
  }
  ultimately show ?thesis using assms
    apply (cases rule: CGA.Event_split[where b = "Internal pc"])
    apply (auto simp add: step_correspondence_def)
    by blast
qed

lemma txn_rel_self_preserved_stutter:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv (Internal pc) cs0 at"
  and "\<forall>c. TMS2.txn_inv c as0 at"
  and "global_rel cs0 as0"
  and "txn_rel (Internal pc) cs0 as0 at"
  and "cga_pre cs0 at (Internal pc)"
  and "step_correspondence cs0 at pc = None"
  shows "txn_rel b (cga_eff cs0 at (Internal pc)) as0 at"
proof -
  {
    assume [simp]: "pc = Begin"
    from assms spec[where P="\<lambda> c. TMS2.txn_inv c as0 at" and x="External BeginResp"]
    have "begin_index as0 at \<le> max_index as0"
      by(simp add: cga_tms2_simps TMS2.txn_inv_def)
    hence ?thesis using assms
      by (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2.splits)
  }
  moreover
  {
    assume [simp]: "pc = Read"
    have ?thesis using assms
      apply (simp add: global_rel_def cga_tms2_simps all_utilities split: TMS2.splits)
      apply safe
      apply (simp add: step_correspondence_def)
      apply (simp add: step_correspondence_def)
      apply (metis option.distinct(1))
      apply (subst (asm) step_correspondence_def)
      by (metis (mono_tags, lifting) option.simps(3) pc.simps(15))
  }
  moreover
  {
    assume [simp]: "pc = Write"
    have ?thesis using assms
      apply (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2.splits)
      apply safe
      apply (simp add: step_correspondence_def)
      apply (simp add: step_correspondence_def)
      apply (metis option.distinct(1))
      apply (simp add: step_correspondence_def)
      apply (subst (asm) step_correspondence_def)
      apply presburger
      by (simp add: step_correspondence_def)
  }
  moreover
  {
    assume [simp]: "pc = Commit"
    have ?thesis using assms
      apply (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2.splits)
      apply safe
      by (simp_all add: step_correspondence_def)
  }
  ultimately show ?thesis
    using pc.exhaust by blast
qed

lemma txn_rel_other_preserved_stutter:
  assumes "CGA.global_inv cs0"
  and "CGA.txn_inv (Internal pc) cs0 at"
  and "stores_domain as0"
  and "global_rel cs0 as0"
  and "txn_rel (Internal pc) cs0 as0 at"
  and "cga_pre cs0 at (Internal pc)"
  and "t \<noteq> at"
  and "txn_rel b cs0 as0 t"
  and "CGA.txn_inv b cs0 t"
  and "step_correspondence cs0 at pc = None"
  shows "txn_rel b (cga_eff cs0 at (Internal pc)) as0 t"
proof -
  {
    assume [simp]: "pc = Begin"
    have ?thesis using assms
      apply (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2.splits)
      apply safe
      apply (simp_all add: step_correspondence_def cga_tms2_simps)
      apply (simp_all add: in_flight_def validity_prop_def split: pc.split)
      apply safe
      apply (simp_all add: in_flight_def validity_prop_def)
      by (simp_all add: cga_simps)
  }
  moreover
  {
    assume [simp]: "pc = Read"
    have ?thesis using assms
      apply (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2.splits)
      apply safe
      apply (simp (no_asm_use) add: step_correspondence_def cga_tms2_simps, blast | linarith)+
      apply simp+
      apply (simp_all (no_asm_use) add: ext_enabled_def)
      apply blast+
      apply (simp_all (no_asm_use) add: in_flight_def validity_prop_def is_writer_def split: pc.split)
      apply blast+
      apply simp
      apply (simp_all (no_asm_use) add: step_correspondence_def split: option.split)
      apply simp+
      apply safe
      apply (simp_all (no_asm_use) add: cga_tms2_simps in_flight_def)
      apply blast+
      by (metis (mono_tags) option.case_eq_if option.distinct(1) option.sel)+
  }
  moreover
  {
    assume [simp]: "pc = Write"
    have ?thesis using assms
      apply (cases rule: CGA.Event_split[of b])
      apply (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2.splits)
      apply safe
      apply (simp_all (no_asm_use) add: step_correspondence_def split: option.split)
      apply (simp_all (no_asm_use) add: cga_tms2_simps in_flight_def)
      apply blast+
      apply simp
      apply simp
      apply blast+
      by (metis (mono_tags) option.case_eq_if option.distinct(1) option.sel)+
  }
  moreover
  {
    assume [simp]: "pc = Commit"
    have ?thesis using assms
      apply (cases rule: CGA.Event_split[of b])
      apply (simp_all add: global_rel_def cga_tms2_simps all_utilities split: TMS2.splits)
      apply safe      
      apply (simp_all (no_asm_use) add: step_correspondence_def split: option.split)
      apply (simp_all (no_asm_use) add: cga_tms2_simps in_flight_def)
      by (metis (mono_tags) option.case_eq_if option.distinct(1) option.sel)+
  }
  ultimately show ?thesis
    using pc.exhaust by blast
qed

definition sim_rel :: "CGA.state \<Rightarrow> TMS2.State \<Rightarrow> bool"
  where
  "sim_rel cs as \<equiv> global_rel cs as \<and> (\<forall> a t. txn_rel a cs as t)"

lemma sim_rel_start:
  "CGA.start cs \<Longrightarrow> \<exists> as. TMS2.start as \<and> sim_rel cs as"
  apply (rule exI[where x= TMS2.default_start], insert default_is_start, simp)
  apply (auto simp add: sim_rel_def global_rel_def cga_tms2_simps write_count_def writes_def
                        default_start_def mem_initial_def domD initial_stores_def CGA.start_def
              split: option.split Event.split Action.split InternalAction.split PC.split)
  apply (auto simp add: dom_def)
  apply (rule ext)
  by (simp add: apply_partial_def)

lemma sim_rel_external:
  "standard_sim_ext_step CGA TMS2 sim_rel"
  apply (unfold standard_sim_ext_step_def sim_rel_def)
  apply (insert invariant_elim[OF CGA.total_inv], simp)
  apply (insert invariant_elim[OF TMS2.total_inv], simp)
  apply (insert precondition_external global_rel_preserved_external txn_rel_preserved_external_other txn_rel_preserved_external_self)
  by (metis CGA_def DAut.select_convs(2) DAut.select_convs(3))

lemma sim_rel_stutter:
  "standard_sim_stutter CGA TMS2 step_correspondence sim_rel"
  apply(unfold standard_sim_stutter_def sim_rel_def)
  apply(insert invariant_elim[OF CGA.total_inv], simp)
  apply(insert invariant_elim[OF TMS2.total_inv], simp)
  apply(insert global_rel_preserved_internal_stutter txn_rel_self_preserved_stutter txn_rel_other_preserved_stutter)
  by (metis CGA_def DAut.select_convs(2) DAut.select_convs(3))

lemma sim_rel_internal_step:
  "standard_sim_int_step CGA TMS2 step_correspondence sim_rel"
  apply(unfold standard_sim_int_step_def sim_rel_def)
  apply(insert invariant_elim[OF CGA.total_inv], simp)
  apply(insert invariant_elim[OF TMS2.total_inv], simp)
  apply(insert precondition_internal_step global_rel_preserved_internal_step txn_rel_self_preserved_internal_step txn_rel_other_preserved_internal_step)
  by (metis CGA_def DAut.select_convs(2) DAut.select_convs(3))

lemma CGA_simulation:
  "standard_simulation CGA TMS2 step_correspondence sim_rel"
  apply (insert sim_rel_start sim_rel_external sim_rel_stutter sim_rel_internal_step)
  by (metis (full_types) CGA_def DAut.select_convs(1) TMS2_def standard_simulation_def)

lemma TML_correct:
  "traces (ioa CGA) \<subseteq> traces (ioa TMS2)"
  using standard_simulation_trace_inclusion CGA_simulation by metis

end

==> anc/Isabelle/TML/Interface.thy <==
theory Interface
imports RWMemory
begin

(* Transactions *)

typedecl T

consts TWriter :: "T set"

definition TReader :: "T set" where "TReader = {t . t \<notin> TWriter}"

(* The actions of TM automata *)

datatype Action = 
    begin_inv: BeginInv
  | begin_resp: BeginResp
  | commit_inv: CommitInv
  | commit_resp: CommitResp
  | cancel: Cancel
  | abort: Abort
  | read_inv: ReadInv (loc: L)
  | read_resp: ReadResp (val : V)
  | write_inv: WriteInv (loc: L)(val : V)
  | write_resp: WriteResp

datatype 'i Event =
    External Action
  | Internal 'i

type_synonym 'i TM_Event = "T * 'i Event"

datatype Hidden = Tau

type_synonym IOA_Event = "T * Hidden Event"

datatype 'pc Status =
    NotStarted
  | BeginResponding
  | WriteResponding
  | ReadResponding V
  | CommitResponding
  | AbortPending
  | Ready
  | Committed
  | Aborted
  | Pending 'pc

definition ext_enabled :: "'pc Status \<Rightarrow> Action \<Rightarrow> bool"
  where
  "ext_enabled s a \<equiv>
    (s = NotStarted \<and> a = BeginInv)
    \<or>
    (s = Ready \<and> (\<exists> l v. a = WriteInv l v))
    \<or>
    (s = Ready \<and> (\<exists> l. a = ReadInv l))
    \<or>
    (s = Ready \<and> a = CommitInv)
    \<or>
    (s = Ready \<and> a = Cancel)
    \<or>
    (s = BeginResponding \<and> a = BeginResp)
    \<or>
    (s = WriteResponding \<and> a = WriteResp)
    \<or>
    (s = CommitResponding \<and> a = CommitResp)
    \<or>
    (\<exists> v. s = ReadResponding v \<and> a = ReadResp v)
    \<or>
    (s \<notin> {NotStarted, Ready, CommitResponding, Committed, Aborted} \<and> a = Abort)"

end

==> anc/Isabelle/TML/RWMemory.thy <==
theory RWMemory
imports Main Utilities
begin

(* Semantics of RW-Memory objects*)

(* Types for locations, values and transactions. Ideally we could use typedecl
   to declare an uninterpreted type, but then we run into an error where the
   type does not satisfy the class (sort?) equals
*)

typedecl L
typedecl V
consts v0 :: "V"

definition mem_initial :: "(L \<Rightarrow> V) set"
  where
  "mem_initial = {\<lambda> l. v0}"
  
record StoresState =
  stores :: "nat \<Rightarrow> (L \<Rightarrow> V) option"

definition max_index :: "'a StoresState_scheme \<Rightarrow> nat"
  where
  "max_index s = Max (dom (stores s))"
  
definition store_at :: "'a StoresState_scheme \<Rightarrow> nat \<Rightarrow> L \<Rightarrow> V"
  where
  "store_at s n \<equiv> case (stores s n) of Some store \<Rightarrow> store"

definition value_at :: "'a StoresState_scheme \<Rightarrow> nat \<Rightarrow> L \<Rightarrow> V"
  where
  "value_at s n l = store_at s n l"

definition value_for :: "'a StoresState_scheme \<Rightarrow> nat \<Rightarrow> (L \<Rightarrow> V option) \<Rightarrow> L \<Rightarrow> V"
  where
  "value_for s n ws l \<equiv>
      case (ws l) of
          Some v \<Rightarrow> v
        | None \<Rightarrow> value_at s n l"
  
definition latest_store :: "'a StoresState_scheme \<Rightarrow> L \<Rightarrow> V"
  where
  "latest_store s \<equiv> store_at s (max_index s)"
  
definition write_back :: "(L \<Rightarrow> V option) \<Rightarrow> ('a StoresState_scheme) \<Rightarrow> 'a StoresState_scheme"  
  where
  "write_back ws s \<equiv> let n = max_index s;
                     new_store = apply_partial (store_at s n) ws in
                    s\<lparr> stores := (stores s)(n+1 := Some new_store) \<rparr>"

definition update_partial :: "'a \<Rightarrow> L \<Rightarrow> V \<Rightarrow> ('a \<Rightarrow> L \<Rightarrow> V option) \<Rightarrow> 'a \<Rightarrow> L \<Rightarrow> V option"
  where
  "update_partial t l v p \<equiv> p(t := ((p t) (l := (Some v))))"
                    
definition initial_stores :: "'a StoresState_scheme \<Rightarrow> bool"
  where
  "initial_stores s \<equiv>
    (\<exists> store. store : mem_initial \<and>
              stores s = (\<lambda> n . if n = 0 then (Some store) else None))"

definition read_consistent :: "(L \<Rightarrow> V) \<Rightarrow> (L \<Rightarrow> V option) \<Rightarrow> bool"              
  where
  "read_consistent st rs \<equiv>
    \<forall> l. case (rs l) of Some v \<Rightarrow> v = st l | None \<Rightarrow> True"
  
lemmas all_lookups =
  store_at_def value_at_def latest_store_def max_index_def value_for_def read_consistent_def

lemmas all_updates =
  update_partial_def write_back_def

lemmas all_simps =
  all_lookups
  all_updates

lemma max_store_is_max:
  "\<lbrakk>sts \<noteq> Map.empty;
    finite (dom sts)\<rbrakk>
   \<Longrightarrow>
   Max (dom sts) : dom sts"
  by (auto)
  
lemma max_remove:
  "\<lbrakk>s \<noteq> {};
    finite s;
    n \<noteq> Max s\<rbrakk>
    \<Longrightarrow>
    Max s = Max (s - {n})"
proof cases
assume 
  a0: "n \<in> s" and
  a1: "s \<noteq> {}" and
  a2: "finite s" and
  a3: "n \<noteq> Max s"
show ?thesis 
proof -
from a1 a2 have b1: "Max s \<in> s" by auto
from this a0 a2 have "n \<le> Max s" by (auto simp add: Lattices_Big.linorder_class.Max.coboundedI)
from this a3 have b2: "n < Max s" by auto
from this have b3: "(Max s) = max n (Max s)" by (auto simp add: max_def)
from a0 b1 a3 have b4: "s \<noteq> {n}" by auto
from this a0 a2 b2 b4 have b5: "Max (s - {n}) = max n (Max s)" by (metis Max.remove a3 max_def)
with this b3 show ?thesis by auto
qed
next
assume "\<not> (n \<in> s)"
have "s = s - {n}" by (simp add: `n \<notin> s`)
from this show ?thesis by auto 
next
qed


lemma max_stores_append:
   "\<lbrakk>stores s \<noteq> Map.empty;
     finite (dom (stores s))\<rbrakk>
    \<Longrightarrow>
    Max (dom (stores (write_back ws s))) = Max (dom (stores s)) + 1"
by (metis (no_types, lifting) 
Max_insert Nat.add_0_right One_nat_def add_Suc_right dom_eq_empty_conv dom_fun_upd ext_inject lessI 
less_irrefl less_le_trans max_def max_index_def option.distinct(2) surjective update_convs(1) 
write_back_def)


end


==> anc/Isabelle/TML/TMS2.thy <==
theory TMS2
imports Transitions Interface
begin
  
datatype InternalAction =
    DoCommitReadOnly nat
  | DoCommitWriter
  | do_read: DoRead L nat
  | do_write: DoWrite L V
  
datatype PC =
    CommitPending
  | ReadPending L
  | WritePending L V

type_synonym Status = "PC Interface.Status"
  
record State = StoresState +
  status :: "T \<Rightarrow> Status"
  begin_index :: "T \<Rightarrow> nat"
  read_set :: "T \<Rightarrow> L \<Rightarrow> V option"
  write_set :: "T \<Rightarrow> L \<Rightarrow> V option"
  
  
definition start :: "State \<Rightarrow> bool"
  where
  "start s \<equiv>
      (\<forall> t. status s t = NotStarted)
    \<and> (\<forall> t. read_set s t = empty)
    \<and> (\<forall> t. write_set s t = empty)
    \<and> initial_stores s"

definition default_start :: State
  where
  "default_start =
     \<lparr> stores = (\<lambda> n. if n = 0 then Some (\<lambda> l. v0) else None),
       status = (\<lambda> t. NotStarted),
       begin_index = (\<lambda> t. 0),
       read_set = (\<lambda> t. Map.empty),
       write_set = (\<lambda> t. Map.empty)\<rparr>"

lemma default_is_start:
  "start default_start"
by(auto simp add: start_def default_start_def initial_stores_def mem_initial_def)


definition valid_index :: "State \<Rightarrow> T \<Rightarrow> nat \<Rightarrow> bool"    
    where
    "valid_index s t n \<equiv>
      begin_index s t \<le> n \<and> n \<le> max_index s \<and>
      read_consistent (store_at s n) (read_set s t)"
    
definition update_status :: "T \<Rightarrow> Status \<Rightarrow> State \<Rightarrow> State"
  where
  "update_status t st s \<equiv> s\<lparr> status := ((status s) (t := st))\<rparr>"

definition update_begin_index :: "T \<Rightarrow> nat \<Rightarrow> State \<Rightarrow> State"
  where
  "update_begin_index t n s \<equiv> s\<lparr> begin_index := ((begin_index s) (t := n)) \<rparr>"

definition update_write_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> State \<Rightarrow> State"
  where
  "update_write_set t l v s \<equiv> s\<lparr> write_set := update_partial t l v (write_set s)\<rparr>"  

definition update_read_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> State \<Rightarrow> State"
  where
  "update_read_set t l v s \<equiv> s\<lparr> read_set := update_partial t l v (read_set s)\<rparr>"  
  

definition status_enabled :: "State \<Rightarrow> T \<Rightarrow> InternalAction Event \<Rightarrow> bool"
  where
  "status_enabled s t e \<equiv>
    case e of
      Internal a \<Rightarrow>
         (case a of
           DoRead l n \<Rightarrow> status s t = Pending(ReadPending l)
           |
           DoCommitReadOnly n \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoCommitWriter \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoWrite l v \<Rightarrow> status s t = Pending(WritePending l v))
      |
      External a \<Rightarrow> ext_enabled (status s t) a"


definition tms_pre :: "State \<Rightarrow> T \<Rightarrow> InternalAction Event \<Rightarrow> bool"
  where
  "tms_pre s t e \<equiv>
      status_enabled s t e
      \<and>
      (case e of
        Internal a \<Rightarrow>
           (case a of
             DoRead l n \<Rightarrow> (l : dom (write_set s t) \<or> valid_index s t n)
             |
             DoCommitReadOnly n \<Rightarrow> (write_set s t = empty \<and> valid_index s t n)
             |
             DoCommitWriter \<Rightarrow> write_set s t \<noteq> Map.empty \<and> read_consistent (latest_store s) (read_set s t)
             |
             DoWrite l v \<Rightarrow> True)
        |
        External a \<Rightarrow> True)"

        
definition ext_eff :: "State \<Rightarrow> T \<Rightarrow> Interface.Action \<Rightarrow> State"
  where
  "ext_eff s0 t a \<equiv>
    case a of
        BeginInv \<Rightarrow>
          (s0 ;; (update_status t BeginResponding)
             ;; (update_begin_index t (Max (dom (stores s0)))))
      | BeginResp \<Rightarrow> (s0 ;; update_status t Ready)
      | CommitInv \<Rightarrow> (s0 ;; update_status t (Pending CommitPending))
      | CommitResp \<Rightarrow> (s0 ;; update_status t CommitResponding)
      | ReadInv l \<Rightarrow> (s0 ;; update_status t (Pending (ReadPending l)))
      | ReadResp v \<Rightarrow> (s0 ;; update_status t Ready)
      | WriteInv l v \<Rightarrow> (s0 ;; update_status t (Pending (WritePending l v)))
      | WriteResp \<Rightarrow> (s0 ;; update_status t Ready)
      | Cancel \<Rightarrow> (s0 ;; update_status t AbortPending)
      | Abort \<Rightarrow> (s0 ;; update_status t Aborted)
    "

definition int_eff :: "State \<Rightarrow> T \<Rightarrow> InternalAction \<Rightarrow> State"
  where
  "int_eff s0 t ia \<equiv>
    case ia of
        DoRead l n \<Rightarrow>
          let v = (value_for s0 n (write_set s0 t) l) in
            (s0 ;; (update_read_set t l v) when (l \<notin> dom (write_set s0 t))
               ;; (update_status t (ReadResponding v)))
                         
      | DoWrite l v \<Rightarrow>
          (s0 ;; (update_write_set t l v)
             ;; (update_status t WriteResponding))
             
      | DoCommitReadOnly n \<Rightarrow>
          (s0 ;; update_status t CommitResponding)
      
      | DoCommitWriter \<Rightarrow>
          (s0 ;; (update_status t CommitResponding)
             ;; (write_back (write_set s0 t)))
      "
      

definition tms_eff :: "State \<Rightarrow> T \<Rightarrow> InternalAction Event \<Rightarrow> State"
  where
  "tms_eff s t e \<equiv> case e of Internal i \<Rightarrow> int_eff s t i | External a \<Rightarrow> ext_eff s t a"

definition TMS2  :: "(State, InternalAction) DAut"
  where
  "TMS2 \<equiv> \<lparr> DAut.start = start,
            DAut.pre = tms_pre,
            DAut.eff = tms_eff\<rparr>"

declare TMS2_def [simp]


lemma Event_split:
  "\<lbrakk>b = External BeginInv \<Longrightarrow> P;
    b = External BeginResp \<Longrightarrow> P;
    \<And> l. b = External (ReadInv l) \<Longrightarrow> P;
    \<And> l n. b = Internal (DoRead l n) \<Longrightarrow> P;
    \<And> v. b = External (ReadResp v) \<Longrightarrow> P;
    \<And> l v. b = External (WriteInv l v) \<Longrightarrow> P;
    \<And> l v. b = Internal (DoWrite l v) \<Longrightarrow> P;
    b = External WriteResp \<Longrightarrow> P;
    b = External CommitInv \<Longrightarrow> P;
    b = Internal DoCommitWriter \<Longrightarrow> P;
    \<And> n. b = Internal (DoCommitReadOnly n) \<Longrightarrow> P;
    b = External CommitResp \<Longrightarrow> P;
    b = External Cancel \<Longrightarrow> P;
    b = External Abort \<Longrightarrow> P \<rbrakk>
   \<Longrightarrow>
    P"
apply(cases rule: Event.exhaust[where y=b])
apply(auto simp add: split: Event.split)
apply (meson Action.exhaust_sel)
by (meson InternalAction.exhaust)

lemmas unfold_updates =
  update_status_def
  update_write_set_def
  update_begin_index_def
  update_read_set_def
  valid_index_def

lemmas unfold_pre =
  tms_pre_def
  status_enabled_def

lemmas unfold_tms2 =
  Transitions.pre_def Transitions.eff_def Transitions.start_def
  start_def ext_eff_def int_eff_def tms_eff_def
  unfold_pre
  unfold_updates

lemmas unfold_all_tms2 =
  unfold_tms2
  initial_stores_def
  RWMemory.all_simps
  Utilities.all_utilities
  ext_enabled_def

lemmas splits = Event.split Action.split InternalAction.split if_splits

lemma begin_index_stable:
  "\<lbrakk>tms_pre s at a; a \<noteq> External BeginInv \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   begin_index (tms_eff s at a) t = begin_index s t"
by(auto simp add: unfold_all_tms2 split: splits)

lemma max_index_stable:
  "\<lbrakk>tms_pre s at a; a \<noteq> Internal DoCommitWriter\<rbrakk>
   \<Longrightarrow>
   max_index (tms_eff s at a) = max_index s"
by(auto simp add: unfold_all_tms2 split: splits)

lemma stores_stable:
  "\<lbrakk>tms_pre s at a; a \<noteq> Internal DoCommitWriter\<rbrakk>
   \<Longrightarrow>
   stores (tms_eff s at a) = stores s"
by(auto simp add: unfold_all_tms2 split: splits)

lemma stores_update_do_commit_writer:
  "\<lbrakk>tms_pre s at a; a = Internal DoCommitWriter\<rbrakk>
   \<Longrightarrow>
   stores (tms_eff s at a) =
    (stores s) ((max_index s)+1 := Some (apply_partial (store_at s (max_index s)) (write_set s at)))"
by(auto simp add: unfold_all_tms2 split: InternalAction.split)

lemma stores_domain_stable:
  "\<lbrakk>tms_pre s at a; a \<noteq> Internal DoCommitWriter\<rbrakk>
   \<Longrightarrow>
   dom (stores (tms_eff s at a)) = dom(stores s)"
by(auto simp add: unfold_all_tms2 split: splits)

lemma dom_stores_update_do_commit_writer:
  "\<lbrakk> tms_pre s at (Internal DoCommitWriter)\<rbrakk>
    \<Longrightarrow>
    dom (stores (tms_eff s at (Internal DoCommitWriter))) = dom (stores s) \<union> {1 + (max_index s)}"
by (simp add: unfold_all_tms2 max_stores_append)

definition stores_domain :: "State \<Rightarrow> bool"
  where
  "stores_domain s \<equiv>
    finite(dom (stores s)) \<and>
    dom (stores s) \<noteq> {} \<and>
    (\<forall> n. n \<le> max_index s \<longrightarrow> n : dom (stores s))"

lemma stores_domain_max_is_max:
  "stores_domain s \<Longrightarrow> n \<le> max_index s \<longleftrightarrow> n : dom (stores s)"
by(unfold stores_domain_def)
  (metis Max_ge max_index_def)

lemma stores_domain_preserved:
  "\<lbrakk>tms_pre s at a; a \<noteq> Internal DoCommitWriter; stores_domain s\<rbrakk> \<Longrightarrow> stores_domain (tms_eff s at a)"
by(cases rule: Event_split[where b=a],
   simp_all add:  stores_domain_def stores_stable max_index_stable)

lemma stores_domain_preserved_do_commit_writer:
  "\<lbrakk>tms_pre s at (Internal DoCommitWriter); stores_domain s\<rbrakk> \<Longrightarrow> stores_domain (tms_eff s at (Internal DoCommitWriter))"
by(auto simp add:  stores_domain_def stores_update_do_commit_writer unfold_all_tms2
                   max_stores_append domD)

lemma max_index_update:
  "\<lbrakk>tms_pre s at (Internal DoCommitWriter); stores_domain s\<rbrakk>
   \<Longrightarrow>
   max_index (tms_eff s at (Internal DoCommitWriter)) = 1 + max_index s"
by(simp add: unfold_all_tms2 max_stores_append dom_stores_update_do_commit_writer stores_domain_def)


lemma store_at_stable:
  "\<lbrakk>tms_pre s at a;
    a \<noteq> Internal DoCommitWriter \<or> n \<le> max_index s\<rbrakk>
   \<Longrightarrow>
   store_at (tms_eff s at a) n = store_at s n"
by(auto simp add: unfold_all_tms2 split: splits)

lemma read_set_stable:
  "\<lbrakk>tms_pre s at a; (\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   read_set (tms_eff s at a) t = read_set s t"
by(auto simp add: unfold_all_tms2 split: splits)

lemma read_set_valid:
  "\<lbrakk>l : dom (read_set s t);
    read_consistent (store_at s n) (read_set s t)\<rbrakk>
   \<Longrightarrow>
   read_set s t l = Some(store_at s n l)"
by(auto elim: allE[where x = l] simp add: unfold_all_tms2)

lemma read_set_valid_read_with_valid_index:
  "\<lbrakk> tms_pre s at a;
     l : dom (read_set s at);
     (l \<notin> dom (write_set s at) \<and> a = Internal (DoRead l n))
      \<or>
      a = Internal(DoCommitReadOnly n)\<rbrakk>
    \<Longrightarrow>
   read_set s at l = Some(store_at s n l)"
 using read_set_valid tms_pre_def valid_index_def by fastforce

lemma read_set_valid_read_commit_writer:
  "\<lbrakk>tms_pre s at (Internal DoCommitWriter);
    l : dom (read_set s at)\<rbrakk>
    \<Longrightarrow>
   read_set s at l = Some(store_at s (max_index s) l)"
by (auto simp add: read_set_valid unfold_all_tms2 domD)
  (smt option.simps)

lemma read_set_stable_do_read:
  "\<lbrakk>tms_pre s at (Internal (DoRead l n));
    stores_domain s; 
    l : (dom (write_set s at)) \<or> l : (dom (read_set s at))\<rbrakk>
   \<Longrightarrow>
   read_set (tms_eff s at (Internal (DoRead l n))) at = read_set s at"
by (simp add: stores_domain_def unfold_all_tms2 split: option.split)
   (smt domD domIff fun_upd_triv option.discI option.simps(5))


lemma tau_read_set_update:
  "\<lbrakk>tms_pre s at (Internal (DoRead l n)); l \<notin> dom (write_set s at)\<rbrakk>
    \<Longrightarrow>
   read_set (tms_eff s at (Internal (DoRead l n))) at = (read_set s at)(l := Some(value_at s n l))"
by(auto simp add: unfold_all_tms2 split: splits)

lemma ext_write_set_stable:
  "\<lbrakk>tms_pre s at a; (\<forall> l v. a \<noteq> Internal (DoWrite l v)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   write_set (tms_eff s at a) t = write_set s t"
by(auto simp add: unfold_all_tms2 split: splits)

lemma tau_write_set_update:
  "\<lbrakk>tms_pre s at (Internal (DoWrite l v))\<rbrakk>
    \<Longrightarrow>
   write_set (tms_eff s at (Internal (DoWrite l v))) at = (write_set s at)(l := Some v)"
  by(auto simp add: unfold_all_tms2)

lemma status_stable:
    "\<lbrakk>tms_pre s at a; t \<noteq> at\<rbrakk>
     \<Longrightarrow>
     status (tms_eff s at a) t = status s t"
by(auto simp add: unfold_all_tms2 split: splits)

definition txn_inv :: "InternalAction Event \<Rightarrow> State \<Rightarrow> T \<Rightarrow> bool"
  where
  "txn_inv e s t \<equiv>
     status_enabled s t e \<longrightarrow>
     (case e of
       (External BeginInv) \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
       |
       (External BeginResp) \<Rightarrow>   begin_index s t \<le> max_index s
                               \<and> read_set s t = Map.empty
                               \<and> write_set s t = Map.empty
       |
       (Internal (DoRead l n)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External (ReadResp v)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (Internal (DoWrite l v)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External WriteResp) \<Rightarrow> begin_index s t \<le> max_index s \<and> write_set s t \<noteq> Map.empty
       |
       (Internal (DoCommitReadOnly n)) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (Internal DoCommitWriter) \<Rightarrow> begin_index s t \<le> max_index s
       |
       (External CommitResp) \<Rightarrow> True
       |
       (External Abort) \<Rightarrow> True
       |
       _ \<Rightarrow> begin_index s t \<le> max_index s)"

lemma txn_inv_preserved_self:
  "\<lbrakk>reach TML s;
    stores_domain s;
    txn_inv e s at;
    tms_pre s at e\<rbrakk>
    \<Longrightarrow>
    txn_inv b (tms_eff s at e) at"
apply(cases rule: Event_split[where b=b])
apply(simp_all add: txn_inv_def begin_index_stable max_index_stable max_index_update)
apply(simp_all add: unfold_tms2 split: splits)
apply(auto simp add: unfold_all_tms2)
done

lemma txn_inv_preserved_other:
  assumes "stores_domain s" and
          "txn_inv b s t" and
          "t \<noteq> at" and
          "tms_pre s at e"
    shows "txn_inv b (tms_eff s at e) t"
proof (cases e)
 case (External a)
 from this External assms show ?thesis
 by (cases rule: Event_split[where b=b])
    (simp_all add: unfold_all_tms2 txn_inv_def split: Action.split)
 next
 case (Internal a)
   have mi: "max_index s \<le> max_index (tms_eff s at e)"
    using assms Internal by (cases a, auto simp add: max_index_update max_index_stable)
   have bi: "begin_index s t \<le> max_index s \<longrightarrow> begin_index (tms_eff s at e) t \<le> max_index (tms_eff s at e)"
    using mi assms  begin_index_stable tms_eff_def by (cases a, auto simp add: unfold_tms2)
   show ?thesis
   proof (cases a)
     case (DoCommitReadOnly n)
       from this Internal assms show ?thesis
       by (cases rule: Event_split[where b=b])
          (simp_all add: unfold_all_tms2 txn_inv_def)
     next
     case DoCommitWriter
       from this Internal assms bi show ?thesis
      by (cases rule: Event_split[where b=b])
         (auto simp add: unfold_all_tms2 txn_inv_def)
     next
     case (DoRead l n)
       from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b])
          (simp_all add: unfold_all_tms2 txn_inv_def)
     next
     case (DoWrite l v)
       from this Internal assms bi show ?thesis
       by (cases rule: Event_split[where b=b])
          (simp_all add: unfold_all_tms2 txn_inv_def)
   qed
qed

lemma total_inv_initial:
  "start s \<Longrightarrow> stores_domain s \<and> (\<forall> e t. txn_inv e s t)"
by (auto simp add: start_def stores_domain_def txn_inv_def initial_stores_def dom_def
                     max_index_def unfold_pre ext_enabled_def split: if_splits splits)


lemma total_inv:
  "invariant (ioa TMS2) (\<lambda> s. stores_domain s \<and> (\<forall> e t. txn_inv e s t))"
apply(rule invariant_intro)
  apply(rule total_inv_initial, simp)
  apply(unfold preserved_def)
apply(auto simp add: txn_inv_preserved_self txn_inv_preserved_other stores_domain_preserved stores_domain_preserved_do_commit_writer)
using stores_domain_preserved stores_domain_preserved_do_commit_writer apply metis
using txn_inv_preserved_self txn_inv_preserved_other apply metis
done

lemma read_consistent_stable:
  "\<lbrakk>tms_pre s at a;
    stores_domain s;
    txn_inv a s at;
    n \<le> max_index s;
    (\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   read_consistent (store_at (tms_eff s at a) n) (read_set (tms_eff s at a) t) =
     read_consistent (store_at s n) (read_set s t)"
by(simp add: store_at_stable read_set_stable)

end

==> anc/Isabelle/TML/Transitions.thy <==
theory Transitions
imports "~~/src/HOL/HOLCF/IOA/IOA" "Interface"
begin

record ('s, 'i) DAut =
  start :: "'s \<Rightarrow> bool"
  pre   :: "('s \<Rightarrow> T \<Rightarrow> 'i Event \<Rightarrow> bool)"
  eff   :: "('s \<Rightarrow> T \<Rightarrow> 'i Event \<Rightarrow> 's)"

definition preserved :: "('s, 'i) DAut \<Rightarrow> ('s \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "preserved aut P s \<equiv> \<forall> t a. P s \<and> pre aut s t a \<longrightarrow> P (eff aut s t a)"


definition local_preserved :: "('s, 'i) DAut \<Rightarrow> ('s => T \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "local_preserved aut P s \<equiv> preserved aut (\<lambda> s1. \<forall> t. P s1 t) s"

definition noninterference_preserved :: "('s, 'i) DAut \<Rightarrow> ('s => T \<Rightarrow> T \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "noninterference_preserved aut P s \<equiv> preserved aut (\<lambda> s1. \<forall> t t'. t \<noteq> t' \<longrightarrow> P s1 t t') s"

lemma preserved_intro:
  "\<lbrakk>\<And> at a. \<lbrakk>P s; pre dt s at a\<rbrakk> \<Longrightarrow>  P (eff dt s at a)\<rbrakk>
   \<Longrightarrow>
   preserved dt P s"
 by (unfold preserved_def, blast)

lemma local_preserved_intro_single:
  "\<lbrakk>\<And> t at a. \<lbrakk>P s t; pre dt s at a; \<forall> t1. P s t1 \<rbrakk> \<Longrightarrow>  P (eff dt s at a) t\<rbrakk>
   \<Longrightarrow>
   local_preserved dt P s"
by (unfold local_preserved_def preserved_def, blast)

lemma local_preserved_intro:
  "\<lbrakk>\<And> at a. \<lbrakk>P s at; pre dt s at a\<rbrakk> \<Longrightarrow> P (eff dt s at a) at;
    \<And> t at a. \<lbrakk>P s t; pre dt s at a; t \<noteq> at; \<forall> t1. P s t1 \<rbrakk> \<Longrightarrow>  P (eff dt s at a) t\<rbrakk>
   \<Longrightarrow>
   local_preserved dt P s"
by (unfold local_preserved_def preserved_def, blast)

lemma noninterference_preserved_intro_single:
  "\<lbrakk>\<And> t t' at a. \<lbrakk>t \<noteq> t'; P s t t'; pre dt s at a; \<forall> t1 t2. t1 \<noteq> t2 \<longrightarrow> P s t1 t2 \<rbrakk>
    \<Longrightarrow> 
    P (eff dt s at a) t t'\<rbrakk>
   \<Longrightarrow>
   noninterference_preserved dt P s"
by (unfold noninterference_preserved_def preserved_def, blast)
  
definition sig :: "('s, 'i) DAut \<Rightarrow> IOA_Event signature"
  where
  "sig aut \<equiv> ({}, {(t, a). a \<noteq> Internal Tau}, {(t, a). a = Internal Tau})"

definition trans :: "('s, 'i) DAut \<Rightarrow> ('s * IOA_Event * 's) set"
  where
  "trans aut \<equiv>
       {(s0, (t, a), s1).
          case a of
              Internal Tau \<Rightarrow> (\<exists> i. pre aut s0 t (Internal i) \<and> s1 = eff aut s0 t (Internal i))
            | External a \<Rightarrow> (pre aut s0 t (External a) \<and> s1 = eff aut s0 t (External a))}"

definition ioa :: "('s, 'i) DAut \<Rightarrow> (IOA_Event, 's) ioa"
  where
  "ioa aut \<equiv>
    (sig aut,
     {s . start aut s},
     (trans aut),
     {},
     {})"

definition reach :: "('s, 'i) DAut \<Rightarrow> 's \<Rightarrow> bool"
  where
  "reach aut s \<equiv> reachable (ioa aut) s"

lemmas unfold_dtrans =
  pre_def eff_def fst_def snd_def

definition local_invariant :: "('s, 'i) DAut \<Rightarrow> ('s \<Rightarrow> T \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "local_invariant aut I \<equiv> \<forall> s. reach aut s \<longrightarrow> (\<forall> t. I s t)"

definition noninterference_invariant :: "('s, 'i) DAut \<Rightarrow> ('s \<Rightarrow> T \<Rightarrow> T \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "noninterference_invariant aut I \<equiv> \<forall> s. reach aut s \<longrightarrow> (\<forall> t t'. t \<noteq> t' \<longrightarrow> I s t t')"

lemma invariant_intro:
  "\<lbrakk>\<And> s. start aut s \<Longrightarrow> P s;
    \<And> s. reach aut s \<Longrightarrow>  preserved aut P s\<rbrakk>
    \<Longrightarrow>
    invariant (ioa aut) P"
  proof (rule invariantI [of "ioa aut" P])
  fix aut P and s
  assume start: "\<And> s :: 's. start aut s \<Longrightarrow> P s" and (*TODO: resolve warning w.out breaking proof *)
         ioa_start: "s \<in> starts_of (ioa aut)"
  from start ioa_start show "P s" by (auto simp add: starts_of_def ioa_def)
  next
  fix s a t
  assume pres: "\<And> s. reach aut s \<Longrightarrow> preserved aut P s" and
         hyp: "P s" and
         ioa_reach: "reachable (ioa aut) s"
  from ioa_reach have "reach aut s" by (simp add: reach_def) 
  from this pres hyp 
  show "s \<midarrow>a\<midarrow>ioa aut \<rightarrow> t \<longrightarrow> P t"
   by (auto simp add: preserved_def trans_of_def ioa_def trans_def Event.exhaust Hidden.exhaust
                  split: Event.split)
      (smt Event.exhaust Hidden.case Hidden.exhaust)
  qed


lemma local_invariant_intro:
  "\<lbrakk>(\<And> s t. start aut s \<Longrightarrow> P s t);
    (\<And> s. reach aut s \<Longrightarrow> local_preserved aut P s)
    \<rbrakk>
  \<Longrightarrow>
  local_invariant aut P"
apply(insert invariant_intro[where aut=aut and P="\<lambda> s. \<forall> t. P s t"])
apply(unfold local_preserved_def invariant_def local_invariant_def reach_def)
apply(blast)
done

lemma noninterference_invariant_intro:
  "\<lbrakk>(\<And> s t t'. start aut s \<and> t \<noteq> t' \<Longrightarrow> P s t t');
    (\<And> s. reach aut s \<Longrightarrow> noninterference_preserved aut P s)
    \<rbrakk>
  \<Longrightarrow>
  noninterference_invariant aut P"
apply(insert invariant_intro[where aut=aut and P="\<lambda> s. \<forall> t1 t2. t1\<noteq>t2 \<longrightarrow> P s t1 t2"])
apply(unfold noninterference_preserved_def invariant_def noninterference_invariant_def reach_def)
apply(blast)
done

lemma invariant_elim:
  "\<lbrakk> invariant (ioa aut) P; reach aut s \<rbrakk> \<Longrightarrow> P s"
by (simp add: invariantE reach_def)

lemma local_invariant_elim:
  "\<lbrakk> local_invariant aut P; reach aut s \<rbrakk> \<Longrightarrow> P s t"
by (simp add: local_invariant_def invariantE reach_def)

lemma noninterference_invariant_elim:
  "\<lbrakk> noninterference_invariant aut P; t \<noteq> t'; reach aut s \<rbrakk> \<Longrightarrow> P s t t'"
by (simp add: noninterference_invariant_def invariantE reach_def)


lemma invariant_strengthen:
  "\<lbrakk>invariant (ioa aut) P;
    (\<forall> s . P s \<longrightarrow> Q s)
    \<rbrakk>
    \<Longrightarrow>
    invariant (ioa aut) Q"
by (simp add: invariant_def)

lemma local_invariant_strengthen:
  "\<lbrakk>local_invariant aut P;
    (\<forall> s t . P s t \<longrightarrow> Q s t)
    \<rbrakk>
    \<Longrightarrow>
    local_invariant aut Q"
by (simp add: local_invariant_def)


definition standard_sim_ext_step :: "('sc, 'ic) DAut \<Rightarrow> ('sa, 'ia) DAut \<Rightarrow> ('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "standard_sim_ext_step C A R \<equiv>
    \<forall> cs as a at. reach C cs \<and> reach A as \<longrightarrow>
      R cs as \<and> pre C cs at (External a)
       \<longrightarrow>
        pre A as at (External a) \<and> R (eff C cs at (External a)) (eff A as at (External a))"

definition standard_sim_stutter :: "('sc, 'ic) DAut \<Rightarrow> ('sa, 'ia) DAut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
   where
   "standard_sim_stutter C A sc R \<equiv>
    \<forall> cs as ic at. reach C cs \<and> reach A as \<longrightarrow>
       R cs as \<and> pre C cs at (Internal ic) \<and> sc cs at ic = None
         \<longrightarrow>
          R (eff C cs at (Internal ic)) as"

definition standard_sim_int_step :: "('sc, 'ic) DAut \<Rightarrow> ('sa, 'ia) DAut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
   where
   "standard_sim_int_step C A sc R \<equiv>
    \<forall> cs as ic ia at. reach C cs \<and> reach A as \<longrightarrow>
      R cs as \<and> pre C cs at (Internal ic) \<and> sc cs at ic = Some ia
        \<longrightarrow>
          pre A as at (Internal ia) \<and>R (eff C cs at (Internal ic)) (eff A as at (Internal ia))"

definition standard_simulation :: "('sc, 'ic) DAut \<Rightarrow> ('sa, 'ia) DAut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "standard_simulation C A sc R \<equiv>
    (\<forall> cs. start C cs \<longrightarrow> (\<exists> as. R cs as \<and> start A as))
    \<and>
    standard_sim_ext_step C A R
    \<and>
    standard_sim_stutter C A sc R
    \<and>
    standard_sim_int_step C A sc R"

(* TODO fix the proofs below *)

lemma standard_simulation_internal_move:
    assumes  sim: "standard_simulation C A sc R" and
           reach_C: "reachable (ioa C) cs" and
           step: "pre C cs (fst p) (Internal i) \<and> cs' = eff C cs (fst p) (Internal i)" and
           rel: "R cs as" and
           reach_A: "reachable (ioa A) as"
    shows "\<exists>as'. R cs' as' \<and> reachable (ioa A) as' \<and> (\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) as')"
proof (cases "sc cs (fst p) i = None")
  assume none: "sc cs (fst p) i = None"
  have stutter_rel: "R cs' as" using sim
    by (simp add: standard_sim_stutter_def standard_simulation_def none local.step reach_A reach_C reach_def rel)
  have stutter_move: "\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) as"
    apply(rule exI[where x="nil"])
    by (simp add: move_def ioa_def externals_def sig_def asig_triple_proj ioa_triple_proj)
  show ?thesis using stutter_move stutter_rel reach_A by blast
next
  assume some: "sc cs (fst p) i \<noteq> None"
  have step_rel: "R cs' (eff A as (fst p) (Internal (the (sc cs (fst p) i))))" using sim
    by (simp add: local.step reach_A reach_C reach_def rel some standard_sim_int_step_def standard_simulation_def)
  have atrans: "as \<midarrow>(fst p, Internal Tau)\<midarrow>ioa A \<rightarrow> (eff A as (fst p) (Internal (the (sc cs (fst p) i))))"
    using some step sim reach_C reach_A rel
    apply(unfold trans_def ioa_def trans_of_def, simp)
    apply(rule exI[where x="the(sc cs (fst p) i)"])
    apply (auto simp add: trans_def ioa_def trans_of_def standard_simulation_def standard_sim_int_step_def)
    by (meson reach_A reach_C reach_def)
  have step_reach: "reachable (ioa A) (eff A as (fst p) (Internal (the (sc cs (fst p) i))))"
    using reach_A atrans by (meson reachable.reachable_n)
  from atrans have step_move: "(\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) (eff A as (fst p) (Internal (the (sc cs (fst p) i)))))"
    apply -
    apply(rule exI[where x="[((fst p, Internal Tau), eff A as (fst p) (Internal (the (sc cs (fst p) i))))!]"])
    by(simp add: move_def ioa_def trans_def)
  from step_rel step_reach step_move show ?thesis by blast
qed

lemma standard_simulation_move:
  assumes  sim: "standard_simulation C A sc R" and
           reach_C: "reachable (ioa C) cs" and
           step: "(cs, p, cs') : trans C" and
           rel: "R cs as" and
           reach_A: "reachable (ioa A) as"
   shows "\<exists>as' ex. (cs', as') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and> move (ioa A) ex as p as'"
  proof (cases "snd p")
    case (Internal a)
    have eq: "a = Tau" by (cases a, simp)
    have int_step: "\<exists>i. pre C cs (fst p) (Internal i) \<and> cs' = eff C cs (fst p) (Internal i)"
    using eq Internal step by(auto simp add: trans_def)
    from Internal int_step show ?thesis
    apply -
    apply(drule exE[where Q="\<exists>as'. R cs' as' \<and> reachable (ioa A) as' \<and> (\<exists>ex. move (ioa A) ex as p as')"], simp_all)
    by (metis eq prod.collapse reach_A reach_C rel sim standard_simulation_internal_move)
  next
    case (External a)
    show ?thesis
    proof (rule exI[where x="eff A as (fst p) (External a)"])
    have atrans: "as \<midarrow>p\<midarrow>(ioa A) \<rightarrow> eff A as (fst p) (External a)"
    using step External
    by (auto simp add: ioa_def trans_of_def trans_def eff_def)
       (metis reach_A reach_C reach_def rel sim standard_sim_ext_step_def standard_simulation_def)
    have reach_A_post: "reachable (ioa A) (eff A as (fst p) (External a))"
    using step External reach_A atrans
    by (meson reachable.reachable_n)
    have sim_post: "(cs', eff A as (fst p) (External a)) \<in> {(x, y). R x y}"
    using External sim standard_simulation_def standard_sim_ext_step_def step rel reach_A reach_C
    by (auto simp add: trans_def)
       (metis reach_C reach_def standard_sim_ext_step_def standard_simulation_def)
    from atrans reach_A_post sim_post show "\<exists>ex. (cs', eff A as (fst p) (External a))
         \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and>
         move (ioa A) ex as p (eff A as (fst p) (External a))"
     by (simp add:  transition_is_ex)
    qed
qed

lemma standard_simulation_trace_inclusion:
  assumes sim: "standard_simulation C A sc R"
    shows      "traces (ioa C) \<subseteq> traces (ioa A)"
proof (rule trace_inclusion_for_simulations[where R="{(cs, as) . R cs as \<and> reachable (ioa A) as}"])
  show "Automata.ext (ioa C) = Automata.ext (ioa A)"
    by (auto simp add: externals_def asig_outputs_def asig_inputs_def asig_of_def fst_def snd_def ioa_def sig_def)
  next
  show "is_simulation {(cs, as) . R cs as \<and> reachable (ioa A) as} (ioa C) (ioa A)"
  proof -
    {from sim have "\<forall>s\<in>(fst \<circ> snd) (ioa C). {(x, y). R x y \<and> reachable (ioa A) y} `` {s} \<inter> (fst \<circ> snd) (ioa A) \<noteq> {}"
      by (insert reachable_0[where C="ioa A"], auto simp add: standard_simulation_def ioa_def starts_of_def)
      }
    moreover
    {from sim have "\<forall> s s' t a.
        reachable (ioa C) s \<and> s \<midarrow>a\<midarrow>(ioa C) \<rightarrow> t \<and> (s, s') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<longrightarrow> (\<exists>t' ex. (t, t') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and> move (ioa A) ex s' a t')"
       by (insert standard_simulation_move[where C=C and A=A and R=R and sc=sc], unfold ioa_def trans_of_def, clarify)
          simp}
    ultimately show ?thesis by (simp add: is_simulation_def starts_of_def)
    qed
qed
    
  
end


==> anc/Isabelle/TML/Utilities.thy <==
theory Utilities
imports Main
begin

definition rev_app :: "'s \<Rightarrow> ('s \<Rightarrow> 't) \<Rightarrow> 't" (infixl ";;" 9)
  where
  "rev_app s f \<equiv> f s"

definition when_fn :: "('s \<Rightarrow> 's) \<Rightarrow> bool \<Rightarrow> ('s \<Rightarrow> 's)" (infix "when" 160)
  where
  "when_fn f b \<equiv> if b then f else id"


definition apply_partial :: "('a \<Rightarrow> 'b) \<Rightarrow> ('a \<Rightarrow> 'b option) \<Rightarrow> 'a \<Rightarrow> 'b"
  where
  "apply_partial f pf a \<equiv> case pf a of Some b \<Rightarrow> b | None \<Rightarrow> f a"  

(*
    (apply_partial (case stores as0 (Max (dom (stores as0))) of Some store \<Rightarrow> store)
      (write_set as0 at))
    (addr cs0 at := State.val cs0 at) =
    apply_partial (case stores as0 (Max (dom (stores as0))) of Some store \<Rightarrow> store)
     (write_set as0 at(addr cs0 at \<mapsto> State.val cs0 at))
*)

lemma apply_partial_simp:
  "apply_partial f (pf (l \<mapsto> v)) = (apply_partial f pf)(l := v)"
by (insert ext[where f="apply_partial f (pf (l \<mapsto> v))" and g="(apply_partial f pf)(l := v)"])
   (auto simp add: apply_partial_def)

definition opt_some :: "('a \<Rightarrow> bool) \<Rightarrow> 'a option"
  where
  "opt_some P \<equiv> if (\<exists> a. P a) then (Some (THE a. P a)) else None"


(* TODO: shouldn't this already exist? *)
abbreviation spr :: "'s set \<Rightarrow> ('s \<Rightarrow> bool)"
  where
  "spr ss \<equiv> \<lambda> s. s : ss"
  
lemma opt_some_defined:
  "(\<forall> a a'. P a \<and> P a' \<longrightarrow> a = a') \<Longrightarrow> case (opt_some P) of Some a \<Rightarrow> P a | None \<Rightarrow> True"
by (metis opt_some_def option.case_eq_if option.sel theI)

lemma opt_some_eq:
  "(\<forall> a a'. P a \<and> P a' \<longrightarrow> a = a') \<and> P a \<Longrightarrow> opt_some P = Some a"
by (metis opt_some_def the_equality)


lemmas all_utilities = rev_app_def apply_partial_def when_fn_def id_def

end


==> anc/NORec-C/1/norec.c <==
#include <string.h>
#include <stdio.h>
#include <stdint.h>
#include <stdlib.h>
#include <assert.h>
#include <pthread.h>
#include <signal.h>
#include "platform.h"
#include "norec.h"
#include "util.h"


__INLINE__ long ReadSetCoherent (Thread*);

enum norec_config {
    NOREC_INIT_WRSET_NUM_ENTRY = 1024,
    NOREC_INIT_RDSET_NUM_ENTRY = 8192,
    NOREC_INIT_LOCAL_NUM_ENTRY = 1024,
};


typedef int            BitMap;

/* Read set and write-set log entry */
typedef struct _AVPair {
    struct _AVPair* Next;
    struct _AVPair* Prev;
    volatile intptr_t* Addr;
    intptr_t Valu;
    long Ordinal;
} AVPair;

typedef struct _Log {
    AVPair* List;
    AVPair* put;        /* Insert position - cursor */
    AVPair* tail;       /* CCM: Pointer to last valid entry */
    AVPair* end;        /* CCM: Pointer to last entry */
    long ovf;           /* Overflow - request to grow */
    BitMap BloomFilter; /* Address exclusion fast-path test */
} Log;

struct _Thread {
    long UniqID;
    volatile long Retries;
    long Starts;
    long Aborts; /* Tally of # of aborts */
    long snapshot;
    unsigned long long rng;
    unsigned long long xorrng [1];
    Log rdSet;
    Log wrSet;
    int Saved;
    sigjmp_buf* envPtr;
};

typedef struct
{
    long value;
    long padding1;
    long padding2;
    long padding3;
    long padding4;
    long padding5;
    long padding6;
    long padding7;
} aligned_type_t ;

__attribute__((aligned(64))) volatile aligned_type_t* LOCK;


static pthread_key_t    global_key_self;

void TxIncClock() {
    LOCK->value = LOCK->value + 2;
}

#ifndef NOREC_CACHE_LINE_SIZE
#  define NOREC_CACHE_LINE_SIZE           (64)
#endif

__INLINE__ unsigned long long
MarsagliaXORV (unsigned long long x)
{
    if (x == 0) {
        x = 1;
    }
    x ^= x << 6;
    x ^= x >> 21;
    x ^= x << 7;
    return x;
}

__INLINE__ unsigned long long
MarsagliaXOR (unsigned long long* seed)
{
    unsigned long long x = MarsagliaXORV(*seed);
    *seed = x;
    return x;
}

__INLINE__ unsigned long long
TSRandom (Thread* Self)
{
    return MarsagliaXOR(&Self->rng);
}

__INLINE__ intptr_t
AtomicAdd (volatile intptr_t* addr, intptr_t dx)
{
    intptr_t v;
    for (v = *addr; CAS(addr, v, v+dx) != v; v = *addr) {}
    return (v+dx);
}

volatile long StartTally         = 0;
volatile long AbortTally         = 0;
volatile long ReadOverflowTally  = 0;
volatile long WriteOverflowTally = 0;
volatile long LocalOverflowTally = 0;
#define NOREC_TALLY_MAX          (((unsigned long)(-1)) >> 1)

#define FILTERHASH(a)                   ((UNS(a) >> 2) ^ (UNS(a) >> 5))
#define FILTERBITS(a)                   (1 << (FILTERHASH(a) & 0x1F))

__INLINE__ AVPair*
MakeList (long sz, Thread* Self)
{
    AVPair* ap = (AVPair*) malloc((sizeof(*ap) * sz) + NOREC_CACHE_LINE_SIZE);
    assert(ap);
    memset(ap, 0, sizeof(*ap) * sz);
    AVPair* List = ap;
    AVPair* Tail = NULL;
    long i;
    for (i = 0; i < sz; i++) {
        AVPair* e = ap++;
        e->Next    = ap;
        e->Prev    = Tail;
        e->Ordinal = i;
        Tail = e;
    }
    Tail->Next = NULL;

    return List;
}

 void FreeList (Log*, long) __attribute__ ((noinline));
/*__INLINE__*/ void
FreeList (Log* k, long sz)
{
    /* Free appended overflow entries first */
    AVPair* e = k->end;
    if (e != NULL) {
        while (e->Ordinal >= sz) {
            AVPair* tmp = e;
            e = e->Prev;
            free(tmp);
        }
    }

    /* Free continguous beginning */
    free(k->List);
}

__INLINE__ AVPair*
ExtendList (AVPair* tail)
{
    AVPair* e = (AVPair*)malloc(sizeof(*e));
    assert(e);
    memset(e, 0, sizeof(*e));
    tail->Next = e;
    e->Prev    = tail;
    e->Next    = NULL;
    e->Ordinal = tail->Ordinal + 1;
    return e;
}

__INLINE__ void
WriteBackForward (Log* k)
{
    AVPair* e;
    AVPair* End = k->put;
    for (e = k->List; e != End; e = e->Next) {
        *(e->Addr) = e->Valu;
    }
}

void
TxOnce ()
{
    LOCK = (aligned_type_t*) malloc(sizeof(aligned_type_t));
    LOCK->value = 0;

    pthread_key_create(&global_key_self, NULL); /* CCM: do before we register handler */

}


void
TxShutdown ()
{
    printf("NOREC system shutdown:\n"
           "  Starts=%li Aborts=%li\n"
           "  Overflows: R=%li W=%li L=%li\n"
           , StartTally, AbortTally,
           ReadOverflowTally, WriteOverflowTally, LocalOverflowTally);

    pthread_key_delete(global_key_self);

    MEMBARSTLD();
}


Thread*
TxNewThread ()
{
    Thread* t = (Thread*)malloc(sizeof(Thread));
    assert(t);

    return t;
}


void
TxFreeThread (Thread* t)
{
    AtomicAdd((volatile intptr_t*)((void*)(&ReadOverflowTally)),  t->rdSet.ovf);

    long wrSetOvf = 0;
    Log* wr;
    wr = &t->wrSet;
    {
        wrSetOvf += wr->ovf;
    }
    AtomicAdd((volatile intptr_t*)((void*)(&WriteOverflowTally)), wrSetOvf);

    AtomicAdd((volatile intptr_t*)((void*)(&StartTally)),         t->Starts);
    AtomicAdd((volatile intptr_t*)((void*)(&AbortTally)),         t->Aborts);

    FreeList(&(t->rdSet),     NOREC_INIT_RDSET_NUM_ENTRY);
    FreeList(&(t->wrSet),     NOREC_INIT_WRSET_NUM_ENTRY);

    free(t);
}

void
TxInitThread (Thread* t, long id)
{
    /* CCM: so we can access NOREC's thread metadata in signal handlers */
    pthread_setspecific(global_key_self, (void*)t);

    memset(t, 0, sizeof(*t));     /* Default value for most members */

    t->UniqID = id;
    t->rng = id + 1;
    t->xorrng[0] = t->rng;

    t->wrSet.List = MakeList(NOREC_INIT_WRSET_NUM_ENTRY, t);
    t->wrSet.put = t->wrSet.List;

    t->rdSet.List = MakeList(NOREC_INIT_RDSET_NUM_ENTRY, t);
    t->rdSet.put = t->rdSet.List;


}

__INLINE__ void
txReset (Thread* Self)
{
    Self->wrSet.put = Self->wrSet.List;
    Self->wrSet.tail = NULL;

    Self->wrSet.BloomFilter = 0;
    Self->rdSet.put = Self->rdSet.List;
    Self->rdSet.tail = NULL;

    Self->Saved = 0;
}

__INLINE__ void
txCommitReset (Thread* Self)
{
    txReset(Self);
    Self->Retries = 0;
}

// returns -1 if not coherent
__INLINE__ long
ReadSetCoherent (Thread* Self)
{
    long time;
    while (1) {
    	MEMBARSTLD();
        time = LOCK->value;
        if ((time & 1) != 0) {
            continue;
        }

        Log* const rd = &Self->rdSet;
        AVPair* const EndOfList = rd->put;
        AVPair* e;

        for (e = rd->List; e != EndOfList; e = e->Next) {
            if (e->Valu != LDNF(e->Addr)) {
                return -1;
            }
        }

        if (LOCK->value == time)
            break;
    }
    return time;
}


__INLINE__ void
backoff (Thread* Self, long attempt)
{
    unsigned long long stall = TSRandom(Self) & 0xF;
    stall += attempt >> 2;
    stall *= 10;
    /* CCM: timer function may misbehave */
    volatile typeof(stall) i = 0;
    while (i++ < stall) {
        PAUSE();
    }
}


__INLINE__ long
TryFastUpdate (Thread* Self)
{
    Log* const wr = &Self->wrSet;
    long ctr;

    while (CAS(&(LOCK->value), Self->snapshot, Self->snapshot + 1) != Self->snapshot) {
        long newSnap = ReadSetCoherent(Self);
        if (newSnap == -1) {
            return 0; //TxAbort(Self);
        }
        Self->snapshot = newSnap;
    }

    {
        WriteBackForward(wr); /* write-back the deferred stores */
    }
    MEMBARSTST(); /* Ensure the above stores are visible  */
    LOCK->value = Self->snapshot + 2;
    MEMBARSTLD();

    return 1; /* success */
}

void
TxAbort (Thread* Self)
{
    Self->Retries++;
    Self->Aborts++;

    /*
    if (Self->Saved > 0) {
	printf("tau.%d.Doomed\n", Self->UniqID);
    }
    */

    Self->Saved = 0;

    if (Self->Retries > 3) { /* TUNABLE */
        backoff(Self, Self->Retries);
    }

    SIGLONGJMP(*Self->envPtr, 1);
    ASSERT(0);
}


void
TxStore (Thread* Self, volatile intptr_t* addr, intptr_t valu)
{
    /* printf("writeInv.%d.(%p,%d)\n", Self->UniqID, addr, valu); */

    /*
    if (Self->Saved > 0) {
	printf("tau.%d.(Dooming Write %p,%d)\n", Self->UniqID, addr, valu);
    }
    */

    Log* k = &Self->wrSet;

    k->BloomFilter |= FILTERBITS(addr);

    AVPair* e = k->put;
    if (e == NULL) {
    	k->ovf++;
    	e = ExtendList(k->tail);
    	k->end = e;
    }
    k->tail    = e;
    k->put     = e->Next;
    e->Addr    = addr;
    e->Valu    = valu;

    /* printf("writeRes.%d.OK\n", Self->UniqID); */
}


intptr_t
TxLoad (Thread* Self, volatile intptr_t* Addr)
{
    /* printf("readInv.%d.%p\n", Self->UniqID, Addr); */

    intptr_t Valu;

    intptr_t msk = FILTERBITS(Addr);
    if ((Self->wrSet.BloomFilter & msk) == msk) {
        Log* wr = &Self->wrSet;
        AVPair* e;
        for (e = wr->tail; e != NULL; e = e->Prev) {
            if (e->Addr == Addr) {
                return e->Valu;
            }
        }
    }

    MEMBARLDLD();

    Valu = LDNF(Addr);
    while (LOCK->value != Self->snapshot) {
        long time;
	while (1) {
	    MEMBARSTLD();
	    time = LOCK->value;
	    if ((time & 1) != 0) {
		continue;
	    }

	    Log* const rd = &Self->rdSet;
	    AVPair* const EndOfList = rd->put;
	    AVPair* e;

	    for (e = rd->List; e != EndOfList; e = e->Next) {
		if (e->Valu != LDNF(e->Addr)) {
		    Log* ws = &Self->wrSet;

		    if (ws->end == NULL) {
			AVPair* e2;
			for (e2 = rd->List; e2 != EndOfList; e2 = e2->Next) {
			    if (e2->Addr == Addr) {
				/*
				printf("tau.%d.(Avoiding %p %p)\n", Self->UniqID, e2->Addr, Addr);
				printf("readRes.%d.%d\n", Self->UniqID, Valu);
				*/
				Self->Saved++;
				return e2->Valu;
			    }
			}
		    }
		    /* printf("readRes.%d.ABORT\n", Self->UniqID); */
		    TxAbort(Self);
		}
	    }

	    if (LOCK->value == time)
		break;
	}

        Self->snapshot = time;
        MEMBARLDLD();
        Valu = LDNF(Addr);
    }

    Log* k = &Self->rdSet;
    AVPair* e = k->put;
    if (e == NULL) {
        k->ovf++;
        e = ExtendList(k->tail);
        k->end = e;
    }
    k->tail    = e;
    k->put     = e->Next;
    e->Addr = Addr;
    e->Valu = Valu;

    /* printf("readRes.%d.%d\n", Self->UniqID, Valu); */
    return Valu;
}


void
TxStart (Thread* Self, sigjmp_buf* envPtr)
{
    /* printf("beginInv.%d\n", Self->UniqID); */

    txReset(Self);

    MEMBARLDLD();

    Self->envPtr= envPtr;

    Self->Starts++;
    Self->Saved = 0;

    do {
        Self->snapshot = LOCK->value;
    } while ((Self->snapshot & 1) != 0);

    /* printf("beginRes.%d.OK\n", Self->UniqID); */
}

int
TxCommit (Thread* Self)
{
    /* printf("commitInv.%d\n", Self->UniqID); */

    /* Fast-path: Optional optimization for pure-readers */
    if (Self->wrSet.put == Self->wrSet.List)
    {
        txCommitReset(Self);
	/* printf("commitRes.%d.OK (RO)\n", Self->UniqID); */
        return 1;
    }

    if (TryFastUpdate(Self)) {
        txCommitReset(Self);
        /* printf("commitRes.%d.OK\n", Self->UniqID); */
        return 1;
    }

    /* printf("commitRes.%d.ABORT\n", Self->UniqID); */
    TxAbort(Self);
    return 0;
}

int
TxCommitSTM (Thread* Self)
{
    // printf("NEVER OCCURS?\n");

    /* Fast-path: Optional optimization for pure-readers */
    if (Self->wrSet.put == Self->wrSet.List)
    {
        txCommitReset(Self);
        return 1;
    }

    if (TryFastUpdate(Self)) {
        txCommitReset(Self);
        return 1;
    }

    return 0;
}

long TxValidate (Thread* Self) {
    if (Self->wrSet.put == Self->wrSet.List) {
        return -1;
    } else {
        long local_global_clock = LOCK->value;

        while (1) {
            Log* const rd = &Self->rdSet;
            AVPair* const EndOfList = rd->put;
            AVPair* e;

            for (e = rd->List; e != EndOfList; e = e->Next) {
                if (e->Valu != LDNF(e->Addr)) {
                    TxAbort(Self);
                }
            }

            long tmp = LOCK->value;
            if (local_global_clock == tmp) {
                return local_global_clock;
            } else {
                local_global_clock = tmp;
            }
        }
        return local_global_clock;
    }
}


long TxFinalize (Thread* Self, long clock) {
    if (Self->wrSet.put == Self->wrSet.List) {
        txCommitReset(Self);
        return 0;
    }

    if (LOCK->value != clock) {
        return 1;
    }

    Log* const wr = &Self->wrSet;
    WriteBackForward(wr); /* write-back the deferred stores */
    LOCK->value += LOCK->value + 2;

    return 0;
}

void TxResetAfterFinalize (Thread* Self) {
    txCommitReset(Self);
}


==> anc/NORec-C/2/norec.c <==
#include <string.h>
#include <stdio.h>
#include <stdint.h>
#include <stdlib.h>
#include <assert.h>
#include <pthread.h>
#include <signal.h>
#include "platform.h"
#include "norec.h"
#include "util.h"


__INLINE__ long ReadSetCoherent (Thread*);


enum norec_config {
    NOREC_INIT_WRSET_NUM_ENTRY = 1024,
    NOREC_INIT_RDSET_NUM_ENTRY = 8192,
    NOREC_INIT_LOCAL_NUM_ENTRY = 1024,
};


typedef int            BitMap;

/* Read set and write-set log entry */
typedef struct _AVPair {
    struct _AVPair* Next;
    struct _AVPair* Prev;
    volatile intptr_t* Addr;
    intptr_t Valu;
    long Ordinal;
} AVPair;

typedef struct _Log {
    AVPair* List;
    AVPair* put;        /* Insert position - cursor */
    AVPair* tail;       /* CCM: Pointer to last valid entry */
    AVPair* end;        /* CCM: Pointer to last entry */
    long ovf;           /* Overflow - request to grow */
    BitMap BloomFilter; /* Address exclusion fast-path test */
} Log;

struct _Thread {
    long UniqID;
    volatile long Retries;
    long Starts;
    long Aborts; /* Tally of # of aborts */
    long snapshot;
    unsigned long long rng;
    unsigned long long xorrng [1];
    Log rdSet;
    Log wrSet;
    sigjmp_buf* envPtr;
};

typedef struct
{
    long value;
    long padding1;
    long padding2;
    long padding3;
    long padding4;
    long padding5;
    long padding6;
    long padding7;
} aligned_type_t ;

__attribute__((aligned(64))) volatile aligned_type_t* LOCK;


static pthread_key_t    global_key_self;

void TxIncClock() {
    LOCK->value = LOCK->value + 2;
}

#ifndef NOREC_CACHE_LINE_SIZE
#  define NOREC_CACHE_LINE_SIZE           (64)
#endif

__INLINE__ unsigned long long
MarsagliaXORV (unsigned long long x)
{
    if (x == 0) {
        x = 1;
    }
    x ^= x << 6;
    x ^= x >> 21;
    x ^= x << 7;
    return x;
}

__INLINE__ unsigned long long
MarsagliaXOR (unsigned long long* seed)
{
    unsigned long long x = MarsagliaXORV(*seed);
    *seed = x;
    return x;
}

__INLINE__ unsigned long long
TSRandom (Thread* Self)
{
    return MarsagliaXOR(&Self->rng);
}

__INLINE__ intptr_t
AtomicAdd (volatile intptr_t* addr, intptr_t dx)
{
    intptr_t v;
    for (v = *addr; CAS(addr, v, v+dx) != v; v = *addr) {}
    return (v+dx);
}

volatile long StartTally         = 0;
volatile long AbortTally         = 0;
volatile long ReadOverflowTally  = 0;
volatile long WriteOverflowTally = 0;
volatile long LocalOverflowTally = 0;
#define NOREC_TALLY_MAX          (((unsigned long)(-1)) >> 1)

#define FILTERHASH(a)                   ((UNS(a) >> 2) ^ (UNS(a) >> 5))
#define FILTERBITS(a)                   (1 << (FILTERHASH(a) & 0x1F))

__INLINE__ AVPair*
MakeList (long sz, Thread* Self)
{
    AVPair* ap = (AVPair*) malloc((sizeof(*ap) * sz) + NOREC_CACHE_LINE_SIZE);
    assert(ap);
    memset(ap, 0, sizeof(*ap) * sz);
    AVPair* List = ap;
    AVPair* Tail = NULL;
    long i;
    for (i = 0; i < sz; i++) {
        AVPair* e = ap++;
        e->Next    = ap;
        e->Prev    = Tail;
        e->Ordinal = i;
        Tail = e;
    }
    Tail->Next = NULL;

    return List;
}

 void FreeList (Log*, long) __attribute__ ((noinline));
/*__INLINE__*/ void
FreeList (Log* k, long sz)
{
    /* Free appended overflow entries first */
    AVPair* e = k->end;
    if (e != NULL) {
        while (e->Ordinal >= sz) {
            AVPair* tmp = e;
            e = e->Prev;
            free(tmp);
        }
    }

    /* Free continguous beginning */
    free(k->List);
}

__INLINE__ AVPair*
ExtendList (AVPair* tail)
{
    AVPair* e = (AVPair*)malloc(sizeof(*e));
    assert(e);
    memset(e, 0, sizeof(*e));
    tail->Next = e;
    e->Prev    = tail;
    e->Next    = NULL;
    e->Ordinal = tail->Ordinal + 1;
    return e;
}

__INLINE__ void
WriteBackForward (Log* k)
{
    AVPair* e;
    AVPair* End = k->put;
    for (e = k->List; e != End; e = e->Next) {
        *(e->Addr) = e->Valu;
    }
}

void
TxOnce ()
{
    LOCK = (aligned_type_t*) malloc(sizeof(aligned_type_t));
    LOCK->value = 0;

    pthread_key_create(&global_key_self, NULL); /* CCM: do before we register handler */

}


void
TxShutdown ()
{
    printf("NOREC system shutdown:\n"
           "  Starts=%li Aborts=%li\n"
           "  Overflows: R=%li W=%li L=%li\n"
           , StartTally, AbortTally,
           ReadOverflowTally, WriteOverflowTally, LocalOverflowTally);

    pthread_key_delete(global_key_self);

    MEMBARSTLD();
}


Thread*
TxNewThread ()
{
    Thread* t = (Thread*)malloc(sizeof(Thread));
    assert(t);

    return t;
}


void
TxFreeThread (Thread* t)
{
    AtomicAdd((volatile intptr_t*)((void*)(&ReadOverflowTally)),  t->rdSet.ovf);

    long wrSetOvf = 0;
    Log* wr;
    wr = &t->wrSet;
    {
        wrSetOvf += wr->ovf;
    }
    AtomicAdd((volatile intptr_t*)((void*)(&WriteOverflowTally)), wrSetOvf);

    AtomicAdd((volatile intptr_t*)((void*)(&StartTally)),         t->Starts);
    AtomicAdd((volatile intptr_t*)((void*)(&AbortTally)),         t->Aborts);

    FreeList(&(t->rdSet),     NOREC_INIT_RDSET_NUM_ENTRY);
    FreeList(&(t->wrSet),     NOREC_INIT_WRSET_NUM_ENTRY);

    free(t);
}

void
TxInitThread (Thread* t, long id)
{
    /* CCM: so we can access NOREC's thread metadata in signal handlers */
    pthread_setspecific(global_key_self, (void*)t);

    memset(t, 0, sizeof(*t));     /* Default value for most members */

    t->UniqID = id;
    t->rng = id + 1;
    t->xorrng[0] = t->rng;

    t->wrSet.List = MakeList(NOREC_INIT_WRSET_NUM_ENTRY, t);
    t->wrSet.put = t->wrSet.List;

    t->rdSet.List = MakeList(NOREC_INIT_RDSET_NUM_ENTRY, t);
    t->rdSet.put = t->rdSet.List;


}

__INLINE__ void
txReset (Thread* Self)
{
    Self->wrSet.put = Self->wrSet.List;
    Self->wrSet.tail = NULL;

    Self->wrSet.BloomFilter = 0;
    Self->rdSet.put = Self->rdSet.List;
    Self->rdSet.tail = NULL;
}

__INLINE__ void
txCommitReset (Thread* Self)
{
    txReset(Self);
    Self->Retries = 0;
}

// returns -1 if not coherent
__INLINE__ long
ReadSetCoherent (Thread* Self)
{
    long time;
    while (1) {
    	MEMBARSTLD();
        time = LOCK->value;
        if ((time & 1) != 0) {
            continue;
        }

        Log* const rd = &Self->rdSet;
        AVPair* const EndOfList = rd->put;
        AVPair* e;

        for (e = rd->List; e != EndOfList; e = e->Next) {
            if (e->Valu != LDNF(e->Addr)) {
                return -1;
            }
        }

        if (LOCK->value == time)
            break;
    }
    return time;
}


__INLINE__ void
backoff (Thread* Self, long attempt)
{
    unsigned long long stall = TSRandom(Self) & 0xF;
    stall += attempt >> 2;
    stall *= 10;
    /* CCM: timer function may misbehave */
    volatile typeof(stall) i = 0;
    while (i++ < stall) {
        PAUSE();
    }
}


__INLINE__ long
TryFastUpdate (Thread* Self)
{
    Log* const wr = &Self->wrSet;
    long ctr;

    while (CAS(&(LOCK->value), Self->snapshot, Self->snapshot + 1) != Self->snapshot) {
        long newSnap = ReadSetCoherent(Self);
        if (newSnap == -1) {
            return 0; //TxAbort(Self);
        }
        Self->snapshot = newSnap;
    }

    {
        WriteBackForward(wr); /* write-back the deferred stores */
    }
    MEMBARSTST(); /* Ensure the above stores are visible  */
    LOCK->value = Self->snapshot + 2;
    MEMBARSTLD();

    return 1; /* success */
}

void
TxAbort (Thread* Self)
{
    Self->Retries++;
    Self->Aborts++;

    if (Self->Retries > 3) { /* TUNABLE */
        backoff(Self, Self->Retries);
    }

    SIGLONGJMP(*Self->envPtr, 1);
    ASSERT(0);
}


void
TxStore (Thread* Self, volatile intptr_t* addr, intptr_t valu)
{
    Log* k = &Self->wrSet;

    k->BloomFilter |= FILTERBITS(addr);

    AVPair* e = k->put;
    if (e == NULL) {
    	k->ovf++;
    	e = ExtendList(k->tail);
    	k->end = e;
    }
    k->tail    = e;
    k->put     = e->Next;
    e->Addr    = addr;
    e->Valu    = valu;
}


intptr_t
TxLoad (Thread* Self, volatile intptr_t* Addr)
{
    intptr_t Valu;

    AVPair* e;

    intptr_t msk = FILTERBITS(Addr);
    if ((Self->wrSet.BloomFilter & msk) == msk) {
        Log* wr = &Self->wrSet;
        for (e = wr->tail; e != NULL; e = e->Prev) {
            if (e->Addr == Addr) {
                return e->Valu;
            }
        }
    }

    Log* k = &Self->rdSet;
    for (e = k->tail; e != NULL; e = e->Prev) {
	if (e->Addr == Addr) {
	    return e->Valu;
	}
    }

    MEMBARLDLD();
    Valu = LDNF(Addr);
    while (LOCK->value != Self->snapshot) {
        long newSnap = ReadSetCoherent(Self);
        if (newSnap == -1) {
            TxAbort(Self);
        }
        Self->snapshot = newSnap;
        MEMBARLDLD();
        Valu = LDNF(Addr);
    }

    if (e == NULL) {
        k->ovf++;
        e = ExtendList(k->tail);
        k->end = e;
    }
    k->tail    = e;
    k->put     = e->Next;
    e->Addr = Addr;
    e->Valu = Valu;

    return Valu;
}


void
TxStart (Thread* Self, sigjmp_buf* envPtr)
{
    txReset(Self);

    MEMBARLDLD();

    Self->envPtr= envPtr;

    Self->Starts++;

    do {
        Self->snapshot = LOCK->value;
    } while ((Self->snapshot & 1) != 0);

}

int
TxCommit (Thread* Self)
{
    /* Fast-path: Optional optimization for pure-readers */
    if (Self->wrSet.put == Self->wrSet.List)
    {
        txCommitReset(Self);
        return 1;
    }

    if (TryFastUpdate(Self)) {
        txCommitReset(Self);
        return 1;
    }

    TxAbort(Self);
    return 0;
}

int
TxCommitSTM (Thread* Self)
{
    /* Fast-path: Optional optimization for pure-readers */
    if (Self->wrSet.put == Self->wrSet.List)
    {
        txCommitReset(Self);
        return 1;
    }

    if (TryFastUpdate(Self)) {
        txCommitReset(Self);
        return 1;
    }

    return 0;
}

long TxValidate (Thread* Self) {
    if (Self->wrSet.put == Self->wrSet.List) {
        return -1;
    } else {
        long local_global_clock = LOCK->value;

        while (1) {
            Log* const rd = &Self->rdSet;
            AVPair* const EndOfList = rd->put;
            AVPair* e;

            for (e = rd->List; e != EndOfList; e = e->Next) {
                if (e->Valu != LDNF(e->Addr)) {
                    TxAbort(Self);
                }
            }

            long tmp = LOCK->value;
            if (local_global_clock == tmp) {
                return local_global_clock;
            } else {
                local_global_clock = tmp;
            }
        }
        return local_global_clock;
    }
}


long TxFinalize (Thread* Self, long clock) {
    if (Self->wrSet.put == Self->wrSet.List) {
        txCommitReset(Self);
        return 0;
    }

    if (LOCK->value != clock) {
        return 1;
    }

    Log* const wr = &Self->wrSet;
    WriteBackForward(wr); /* write-back the deferred stores */
    LOCK->value += LOCK->value + 2;

    return 0;
}

void TxResetAfterFinalize (Thread* Self) {
    txCommitReset(Self);
}


==> anc/PAT Files/NoRecs-WEAK.csp <==
////number of transactions
#define N 2;

// Size of the main memory
#define SIZE 2;

// Variables can range over 0..MAXVAL
#define MAXVAL 1;

#define OK 1111;
#define ABORT 2222;

// The main memory
var MEM[SIZE];

// Encoding the write sets as an array
var WS[N][SIZE] = [-1,-1,-1,-1];

// Encoding the write sets as an array
var RS[N][SIZE] = [-1,-1,-1,-1];

var OUT[N];

//////////////// Abstract NoRecs CGA ////////////////

#define valid(i,a) { (RS[i][a] == -1) || (RS[i][a] == MEM[a]) };

#define validate(i) call(valid,i,0) && call(valid,i,1);

#define wsEmpty(i) { WS[i][0] == -1 };

#define writeBack(i) { if (WS[i][0] != -1) { MEM[0] = WS[i][0] }; if (WS[i][1] != -1) { MEM[1] = WS[i][1] } };

ABegin(i) = beginInv.i -> tau{OUT[i] = OK} -> beginRes.i.OUT[i] -> Skip;

AWrite(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(writeInv.i.a.v ->
	tau{WS[i][a] = v; OUT[i] = OK} -> writeRes.i.OUT[i] -> Skip
));

ARead(i) = []a:{0..(SIZE-1)}@(readInv.i.a ->
	tau{if (WS[i][a] != -1) { // a is in the write set
	   		OUT[i] = WS[i][a] // return the value in the write set
	    } else {
	    	if (call(validate,i)) {
	    		RS[i][a] = MEM[a]; OUT[i] = MEM[a]
	    	} else {
	    		OUT[i] = ABORT
	    	}
	    };} -> readRes.i.OUT[i] -> Skip
);

ACommit(i) = commitInv.i ->
	tau{if (call(wsEmpty,i)) {
			OUT[i] = OK
	    } else {
	    	if (call(validate,i)) {
	    		call(writeBack,i); OUT[i] = OK
	    	} else {
	    		OUT[i] = ABORT
	    	}
	    };} -> commitRes.i.OUT[i] -> Skip;
	   
//////////////// Concrete NoRecs Algorithm ////////////////

var SNAPSHOT[N];
var GLOCK;
var TIME[N];

//////////////// Implementation of TSO style buffers //////////////////

#define BUFSIZE 2;
#define ADDR 0;
#define VAL 1;

#define GLOCKADDR -1;

var BPTR[N] = [-1, -1];
var BUFFER[N][2][BUFSIZE] = [-2,-2,-1,-1,-2,-2,-1,-1];

BFlush(i) = tau {
	if (BPTR[i] > -1) {
		if (BUFFER[i][ADDR][0] == GLOCKADDR) {
			GLOCK = BUFFER[i][VAL][0]
		} else {
			MEM[BUFFER[i][ADDR][0]] = BUFFER[i][VAL][0]
		};
		BUFFER[i][ADDR][0] = BUFFER[i][ADDR][1];
		BUFFER[i][VAL][0] = BUFFER[i][VAL][1];
		BUFFER[i][ADDR][1] = -2;
		BUFFER[i][VAL][1] = -1;
		BPTR[i] = BPTR[i] - 1
	}
} -> Skip;

Flusher() = []i:{0..(N-1)}@(BFlush(i);(Skip[]Flusher()));

BWrite(i,a,v) =
	if (BPTR[i] >= BUFSIZE - 1) {
		BWrite(i,a,v)
	} else {
		tau {
			BPTR[i] = BPTR[i] + 1;
			BUFFER[i][ADDR][BPTR[i]] = a;
			BUFFER[i][VAL][BPTR[i]] = v
		} -> Skip
	};

BWriter(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(BWrite(i,a,v)));

BufferTest() = (BWriter(0);BufferTest());

#define read(i,a) {
	if (BUFFER[i][ADDR][1] == a) {
		BUFFER[i][VAL][1]
	} else {
		if (BUFFER[i][ADDR][0] == a) {
			BUFFER[i][VAL][0]
		} else {
			if (a == -1) {
				GLOCK
			} else {
				MEM[a]
			}
		}
	}
};

#define fence(i) {
	if (BUFFER[i][ADDR][0] != -2) {
		if (BUFFER[i][ADDR][0] == GLOCKADDR) {
			GLOCK = BUFFER[i][VAL][0]
		} else {
			MEM[BUFFER[i][ADDR][0]] = BUFFER[i][VAL][0]
		};
		if (BUFFER[i][ADDR][1] != -2) {
			if (BUFFER[i][ADDR][1] == -1) {
				GLOCK = BUFFER[i][VAL][1]
			} else {
				MEM[BUFFER[i][ADDR][1]] = BUFFER[i][VAL][1]
			};
		
		};
		BPTR[i] = -1;
	}
};

#define wvalid(i,a) { (RS[i][a] == -1) || (RS[i][a] == call(read,i,a)) };

CValidate(i) =
	tau{TIME[i] = call(read,i,GLOCKADDR)} ->
	if (TIME[i] % 2 != 0) {
		CValidate(i)
	} else {
		if (!call(wvalid,i,0)) {
			tau{OUT[i] = ABORT} -> Skip
    	} else {
    		if (!call(wvalid,i,1)) {
				tau{OUT[i] = ABORT} -> Skip
			} else {
				if (TIME[i] == call(read,i,GLOCKADDR)) {
					Skip
				} else {
					CValidate(i)
				}
			}
		}	
	};

CReadLoop(i, a) =
	if (SNAPSHOT[i] != call(read,i,GLOCKADDR)) {
		CValidate(i);
		if (OUT[i] != ABORT) {
			tau{SNAPSHOT[i] = TIME[i]} -> tau{OUT[i] = call(read,i,a)} -> CReadLoop(i, a)
		}
	} else {
		Skip
	};
	
CRead(i) = []a:{0..(SIZE-1)}@(
	readInv.i.a ->
	if (WS[i][a] != -1) {
		tau{OUT[i] = WS[i][a]} -> readRes.i.OUT[i] -> Skip
	} else {
		(tau{OUT[i] = call(read,i,a)} -> CReadLoop(i,a));
		if (OUT[i] == ABORT) {
			readRes.i.ABORT -> Skip
		} else {
			tau{RS[i][a] = OUT[i]} -> readRes.i.OUT[i] -> Skip
		}
	}
);

CWrite(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(writeInv.i.a.v ->
	tau{WS[i][a] = v} -> tau{OUT[i] = OK} -> writeRes.i.OUT[i] -> Skip
));

CCommitLoop(i) =
	ifa (SNAPSHOT[i] == call(read,i,GLOCKADDR)) {
		tau{call(fence,i); GLOCK = SNAPSHOT[i] + 1} -> Skip
	} else {
		tau -> CValidate(i);
		tau{SNAPSHOT[i] = TIME[i]} -> CCommitLoop(i)
	};

CCommit(i) = commitInv.i ->
	if (call(wsEmpty,i)) {
		tau{OUT[i] = OK} -> commitRes.i.OUT[i] -> Skip
	} else {
		CCommitLoop(i);
		if (OUT[i] == ABORT) {
			commitRes.i.ABORT -> Skip
		} else {
			if (WS[i][0] != -1) {
				BWrite(i,0,WS[i][0])
			};
			if (WS[i][1] != -1) {
				BWrite(i,1,WS[i][1])
			};
			BWrite(i,GLOCKADDR,SNAPSHOT[i] + 2);
			tau{OUT[i] = OK} -> commitRes.i.OUT[i] -> Skip
		}
	};

CBeginLoop(i) = if (SNAPSHOT[i] % 2 != 0) { CBeginLoop(i) } else {  tau{OUT[i] = OK} -> beginRes.i.OUT[i] -> Skip };

CBegin(i) = beginInv.i -> tau{SNAPSHOT[i] = call(read,i,GLOCKADDR)}-> CBeginLoop(i);

#define ITER 3;

CTransactionLoop(i) =
	if (OUT[i] != ABORT) {
		CCommit(i)[]((CWrite(i)[]CRead(i));CTransactionLoop(i))
	} else {
		Skip
	};

CTransaction(i) = CBegin(i);CTransactionLoop(i);

ATransactionLoop(i) =
	if (OUT[i] != ABORT) {
		ACommit(i)[]((AWrite(i)[]ARead(i));ATransactionLoop(i))
	} else {
		Skip
	};

ATransaction(i) = ABegin(i);ATransactionLoop(i);

NORECS = (|||x:{0..N-1}@(CTransaction(x)))|||Flusher();
CGA = |||x:{0..N-1}@(ATransaction(x));

#assert CGA() refines NORECS();
#assert NORECS() refines CGA();


==> anc/PAT Files/NoRecs.csp <==
////number of transactions
#define N 2;

// Size of the main memory
#define SIZE 2;

// Variables can range over 0..MAXVAL
#define MAXVAL 3;

#define OK 1111;
#define ABORT 2222;

// The main memory
var MEM[SIZE];

#define EMPTY -1;

// Encoding the write sets as an array
var WS[N][SIZE] = [-1,-1,-1,-1];

// Encoding the write sets as an array
var RS[N][SIZE] = [-1,-1,-1,-1];

var OUT[N];

//////////////// Abstract NoRecs CGA ////////////////

#define valid(i,a) { (RS[i][a] == -1) || (RS[i][a] == MEM[a]) };

#define validate(i) call(valid,i,0) && call(valid,i,1);

#define wsEmpty(i) { WS[i][0] == -1 && WS[i][1] == -1 };

#define writeBack(i) {
	if (WS[i][0] != EMPTY) {
		MEM[0] = WS[i][0]
	};
	if (WS[i][1] != EMPTY) {
		MEM[1] = WS[i][1] }
	};

ABegin(i) = beginInv.i -> tau{OUT[i] = OK} -> beginRes.i.OUT[i] -> Skip;

AWrite(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(writeInv.i.a.v ->
	tau{WS[i][a] = v; OUT[i] = OK} -> writeRes.i.OUT[i] -> Skip
));

ARead(i) = []a:{0..(SIZE-1)}@(readInv.i.a ->
	tau{if (WS[i][a] != EMPTY) { // a is in the write set
	   		OUT[i] = WS[i][a] // return the value in the write set
	    } else {
	    	if (call(validate,i)) {
	    		RS[i][a] = MEM[a]; OUT[i] = MEM[a]
	    	} else {
	    		OUT[i] = ABORT
	    	}
	    };} -> readRes.i.OUT[i] -> Skip
);

ACommit(i) = commitInv.i ->
	tau{if (call(wsEmpty,i)) {
			OUT[i] = OK
	    } else {
	    	if (call(validate,i)) {
	    		call(writeBack,i); OUT[i] = OK
	    	} else {
	    		OUT[i] = ABORT
	    	}
	    };} -> commitRes.i.OUT[i] -> Skip;

//////////////// Abstract NoRecs Read Variant ////////////////

AVRead(i) = []a:{0..(SIZE-1)}@(readInv.i.a ->
	tau{if (WS[i][a] != EMPTY) { // a is in the write set
	   		OUT[i] = WS[i][a] // return the value in the write set
	    } else {
	    	if (RS[i][a] != EMPTY) {
	    		OUT[i] = RS[i][a]
	    	} else {
	    		if (call(validate,i)) {
	    			RS[i][a] = MEM[a]; OUT[i] = MEM[a]
	    		} else {
	    			OUT[i] = ABORT
	    		}
	    	}
	    };} -> readRes.i.OUT[i] -> Skip
);

//////////////// Concrete NoRecs Algorithm ////////////////

var SNAPSHOT[N];
var GLOCK;
var TIME[N];

CValidate(i) =
	tau{TIME[i] = GLOCK} ->
	if (TIME[i] % 2 != 0) {
		CValidate(i)
	} else {
		if (!call(valid,i,0)) {
			tau{OUT[i] = ABORT} -> Skip
    	} else {
    		if (!call(valid,i,1)) {
				tau{OUT[i] = ABORT} -> Skip
			} else {
				if (TIME[i] == GLOCK) {
					Skip
				} else {
					CValidate(i)
				}
			}
		}	
	};

CReadLoop(i, a) =
	if (SNAPSHOT[i] != GLOCK) {
		CValidate(i);
		if (OUT[i] != ABORT) {
			tau{SNAPSHOT[i] = TIME[i]} -> tau{OUT[i] = MEM[a]} -> CReadLoop(i, a)
		}
	} else {
		Skip
	};
	
CRead(i) = []a:{0..(SIZE-1)}@(
	readInv.i.a ->
	if (WS[i][a] != EMPTY) {
		tau{OUT[i] = WS[i][a]} -> readRes.i.OUT[i] -> Skip
	} else {
		(tau{OUT[i] = MEM[a]} -> CReadLoop(i,a));
		if (OUT[i] == ABORT) {
			readRes.i.ABORT -> Skip
		} else {
			tau{RS[i][a] = OUT[i]} -> readRes.i.OUT[i] -> Skip
		}
	}
);

CVRead(i) = []a:{0..(SIZE-1)}@(
	readInv.i.a ->
	if (WS[i][a] != EMPTY) {
		tau{OUT[i] = WS[i][a]} -> readRes.i.OUT[i] -> Skip
	} else {
		if (RS[i][a] != EMPTY) {
			tau{OUT[i] = RS[i][a]} -> readRes.i.OUT[i] -> Skip
		} else {
			(tau{OUT[i] = MEM[a]} -> CReadLoop(i,a));
			if (OUT[i] == ABORT) {
				readRes.i.ABORT -> Skip
			} else {
				tau{RS[i][a] = OUT[i]} -> readRes.i.OUT[i] -> Skip
			}
		}
	}
);

CWrite(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(writeInv.i.a.v ->
	tau{WS[i][a] = v} -> tau{OUT[i] = OK} -> writeRes.i.OUT[i] -> Skip
));

CCommitLoop(i) =
	ifa (SNAPSHOT[i] == GLOCK) {
		tau{GLOCK = SNAPSHOT[i] + 1} -> Skip
	} else {
		tau -> CValidate(i);
		tau{SNAPSHOT[i] = TIME[i]} -> CCommitLoop(i)
	};

CCommit(i) = commitInv.i ->
	if (call(wsEmpty,i)) {
		tau{OUT[i] = OK} -> commitRes.i.OUT[i] -> Skip
	} else {
		CCommitLoop(i);
		if (OUT[i] == ABORT) {
			commitRes.i.ABORT -> Skip
		} else {
			tau{if (WS[i][0] != EMPTY) {MEM[0] = WS[i][0]}} ->
			tau{if (WS[i][1] != EMPTY) {MEM[1] = WS[i][1]}} ->
			tau{GLOCK = SNAPSHOT[i] + 2} ->
			tau{OUT[i] = OK} ->
			commitRes.i.OUT[i] -> Skip
		}
	};

CBeginLoop(i) = if (SNAPSHOT[i] % 2 != 0) { CBeginLoop(i) } else {  tau{OUT[i] = OK} -> beginRes.i.OUT[i] -> Skip };

CBegin(i) = beginInv.i -> tau{SNAPSHOT[i] = GLOCK}-> CBeginLoop(i);

// Verification

CTransactionLoop(i) = if (OUT[i] != ABORT) { CCommit(i)[]((CWrite(i)[]CRead(i));CTransactionLoop(i)) } else { Skip };

CTransaction(i) = CBegin(i);CTransactionLoop(i);

ATransactionLoop(i) = if (OUT[i] != ABORT) { ACommit(i)[]((AWrite(i)[]ARead(i));ATransactionLoop(i)) } else { Skip };

ATransaction(i) = ABegin(i);ATransactionLoop(i);

CVTransactionLoop(i) = if (OUT[i] != ABORT) { CCommit(i)[]((CWrite(i)[]CVRead(i));CVTransactionLoop(i)) } else { Skip };

CVTransaction(i) = CBegin(i);CVTransactionLoop(i);

AVTransactionLoop(i) = if (OUT[i] != ABORT) { ACommit(i)[]((AWrite(i)[]AVRead(i));AVTransactionLoop(i)) } else { Skip };

AVTransaction(i) = ABegin(i);AVTransactionLoop(i);

NORECS = |||x:{0..N-1}@(CTransaction(x));
CGA = |||x:{0..N-1}@(ATransaction(x));

NORECSV = |||x:{0..N-1}@(CTransaction(x));
CGAV = |||x:{0..N-1}@(ATransaction(x));

#assert CGA() refines NORECS();
#assert NORECS() refines CGA();

#assert CGAV() refines NORECSV();
#assert NORECSV() refines CGAV();

==> anc/PAT Files/NoRecs3.csp <==
////number of transactions
#define N 3;

// Size of the main memory
#define SIZE 2;

// Variables can range over 0..MAXVAL
#define MAXVAL 2;

#define OK 1111;
#define ABORT 2222;

// The main memory
var MEM[SIZE];

#define EMPTY -1;

// Encoding the write sets as an array
var WS[N][SIZE] = [-1,-1,-1,-1,-1,-1];

// Encoding the write sets as an array
var RS[N][SIZE] = [-1,-1,-1,-1,-1,-1];

var OUT[N];

//////////////// Abstract NoRecs CGA ////////////////

#define valid(i,a) { (RS[i][a] == -1) || (RS[i][a] == MEM[a])};

#define validate(i) call(valid,i,0) && call(valid,i,1);

#define wsEmpty(i) { WS[i][0] == -1 && WS[i][1] == -1 };

#define writeBack(i) {
	if (WS[i][0] != EMPTY) {
		MEM[0] = WS[i][0]
	};
	if (WS[i][1] != EMPTY) {
		MEM[1] = WS[i][1] }
	};

ABegin(i) = beginInv.i -> tau{OUT[i] = OK} -> beginRes.i.OUT[i] -> Skip;

AWrite(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(writeInv.i.a.v ->
	tau{WS[i][a] = v; OUT[i] = OK} -> writeRes.i.OUT[i] -> Skip
));

ARead(i) = []a:{0..(SIZE-1)}@(readInv.i.a ->
	tau{if (WS[i][a] != EMPTY) { // a is in the write set
	   		OUT[i] = WS[i][a] // return the value in the write set
	    } else {
	    	if (call(validate,i)) {
	    		RS[i][a] = MEM[a]; OUT[i] = MEM[a]
	    	} else {
	    		OUT[i] = ABORT
	    	}
	    };} -> readRes.i.OUT[i] -> Skip
);

ACommit(i) = commitInv.i ->
	tau{if (call(wsEmpty,i)) {
			OUT[i] = OK
	    } else {
	    	if (call(validate,i)) {
	    		call(writeBack,i); OUT[i] = OK
	    	} else {
	    		OUT[i] = ABORT
	    	}
	    };} -> commitRes.i.OUT[i] -> Skip;

//////////////// Concrete NoRecs Algorithm ////////////////

var SNAPSHOT[N];
var GLOCK;
var TIME[N];

CValidate(i) =
	tau{TIME[i] = GLOCK} ->
	if (TIME[i] % 2 != 0) {
		CValidate(i)
	} else {
		if (!call(valid,i,0)) {
			tau{OUT[i] = ABORT} -> Skip
    	} else {
    		if (!call(valid,i,1)) {
				tau{OUT[i] = ABORT} -> Skip
		    } else {
				if (TIME[i] == GLOCK) {
					Skip
				} else {
					CValidate(i)
				}
			}
		}	
	};

CReadLoop(i, a) =
	if (SNAPSHOT[i] != GLOCK) {
		CValidate(i);
		if (OUT[i] != ABORT) {
			tau{SNAPSHOT[i] = TIME[i]} -> tau{OUT[i] = MEM[a]} -> CReadLoop(i, a)
		}
	} else {
		Skip
	};
	
CRead(i) = []a:{0..(SIZE-1)}@(
	readInv.i.a ->
	if (WS[i][a] != EMPTY) {
		tau{OUT[i] = WS[i][a]} -> readRes.i.OUT[i] -> Skip
	} else {
		(tau{OUT[i] = MEM[a]} -> CReadLoop(i,a));
		if (OUT[i] == ABORT) {
			readRes.i.ABORT -> Skip
		} else {
			tau{RS[i][a] = OUT[i]} -> readRes.i.OUT[i] -> Skip
		}
	}
);

CVRead(i) = []a:{0..(SIZE-1)}@(
	readInv.i.a ->
	if (WS[i][a] != EMPTY) {
		tau{OUT[i] = WS[i][a]} -> readRes.i.OUT[i] -> Skip
	} else {
		if (RS[i][a] != EMPTY) {
			tau{OUT[i] = RS[i][a]} -> readRes.i.OUT[i] -> Skip
		} else {
			(tau{OUT[i] = MEM[a]} -> CReadLoop(i,a));
			if (OUT[i] == ABORT) {
				readRes.i.ABORT -> Skip
			} else {
				tau{RS[i][a] = OUT[i]} -> readRes.i.OUT[i] -> Skip
			}
		}
	}
);

CWrite(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(writeInv.i.a.v ->
	tau{WS[i][a] = v} -> tau{OUT[i] = OK} -> writeRes.i.OUT[i] -> Skip
));

CCommitLoop(i) =
	ifa (SNAPSHOT[i] == GLOCK) {
		tau{GLOCK = SNAPSHOT[i] + 1} -> Skip
	} else {
		tau -> CValidate(i);
		tau{SNAPSHOT[i] = TIME[i]} -> CCommitLoop(i)
	};

CCommit(i) = commitInv.i ->
	if (call(wsEmpty,i)) {
		tau{OUT[i] = OK} -> commitRes.i.OUT[i] -> Skip
	} else {
		CCommitLoop(i);
		if (OUT[i] == ABORT) {
			commitRes.i.ABORT -> Skip
		} else {
			tau{if (WS[i][0] != EMPTY) {MEM[0] = WS[i][0]}} ->
			tau{if (WS[i][1] != EMPTY) {MEM[1] = WS[i][1]}} ->
			tau{GLOCK = SNAPSHOT[i] + 2} ->
			tau{OUT[i] = OK} ->
			commitRes.i.OUT[i] -> Skip
		}
	};

CBeginLoop(i) = if (SNAPSHOT[i] % 2 != 0) { CBeginLoop(i) } else {  tau{OUT[i] = OK} -> beginRes.i.OUT[i] -> Skip };

CBegin(i) = beginInv.i -> tau{SNAPSHOT[i] = GLOCK}-> CBeginLoop(i);

// Verification

#define ITER 2;

CTransactionReadLoop(i) = if (OUT[i] != ABORT) { CCommit(i)[](CRead(i);CTransactionReadLoop(i)) } else { Skip };

CTransactionLoop(i, n) =
	if (OUT[i] != ABORT) {
		if (n == 0) {
			CCommit(i) //CTransactionReadLoop(i)
		} else {
			CCommit(i)[]((CWrite(i)[]CRead(i));CTransactionLoop(i, n - 1))
		}
	} else {
		Skip
	};

CTransaction(i) = CBegin(i);CTransactionLoop(i,ITER);

ATransactionReadLoop(i) = if (OUT[i] != ABORT) { ACommit(i)[](ARead(i);ATransactionReadLoop(i)) } else { Skip };

ATransactionLoop(i, n) =
	if (OUT[i] != ABORT) {
		if (n == 0) {
			ACommit(i) //ATransactionReadLoop(i)
		} else {
			ACommit(i)[]((AWrite(i)[]ARead(i));ATransactionLoop(i, n - 1))
		}
	} else {
		Skip
	};
	
ATransaction(i) = ABegin(i);ATransactionLoop(i,ITER);

NORECS = |||x:{0..N-1}@(CTransaction(x));
CGA = |||x:{0..N-1}@(ATransaction(x));

#assert CGA() refines NORECS();
#assert NORECS() refines CGA();


==> anc/PAT Files/TML-CGA-WEAK.csp <==
////number of transactions
#define N 2;

#define SIZE 2;

#define MAXVAL 1;

#define OK 1111;
#define COMMIT 2222;
#define ABORT 3333;

var LOC[N];
var GLB = 0;
var OUT[N];
var MEM[SIZE];

//////////////// Implementation of TSO style buffers //////////////////

#define BUFSIZE 2;
#define ADDR 0;
#define VAL 1;

#define GLBADDR -1;

var BPTR[N] = [-1, -1];
var BUFFER[N][2][BUFSIZE] = [-2,-2,-1,-1,-2,-2,-1,-1];

BFlush(i) = tau {
	if (BPTR[i] > -1) {
		if (BUFFER[i][ADDR][0] == GLBADDR) {
			GLB = BUFFER[i][VAL][0]
		} else {
			MEM[BUFFER[i][ADDR][0]] = BUFFER[i][VAL][0]
		};
		BUFFER[i][ADDR][0] = BUFFER[i][ADDR][1];
		BUFFER[i][VAL][0] = BUFFER[i][VAL][1];
		BUFFER[i][ADDR][1] = -2;
		BUFFER[i][VAL][1] = -1;
		BPTR[i] = BPTR[i] - 1
	}
} -> Skip;

Flusher() = []i:{0..(N-1)}@(BFlush(i);(Skip[]Flusher()));

BWrite(i,a,v) =
	if (BPTR[i] >= BUFSIZE - 1) {
		BWrite(i,a,v)
	} else {
		tau {
			BPTR[i] = BPTR[i] + 1;
			BUFFER[i][ADDR][BPTR[i]] = a;
			BUFFER[i][VAL][BPTR[i]] = v
		} -> Skip
	};

BWriter(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(BWrite(i,a,v)));

BufferTest() = (BWriter(0);BufferTest());

#define read(i,a) {
	if (BUFFER[i][ADDR][1] == a) {
		BUFFER[i][VAL][1]
	} else {
		if (BUFFER[i][ADDR][0] == a) {
			BUFFER[i][VAL][0]
		} else {
			if (a == -1) {
				GLB
			} else {
				MEM[a]
			}
		}
	}
};

#define fence(i) {
	if (BUFFER[i][ADDR][0] != -2) {
		if (BUFFER[i][ADDR][0] == -1) {
			GLB = BUFFER[i][VAL][0]
		} else {
			MEM[BUFFER[i][ADDR][0]] = BUFFER[i][VAL][0]
		};
		if (BUFFER[i][ADDR][1] != -2) {
			if (BUFFER[i][ADDR][1] == -1) {
				GLB = BUFFER[i][VAL][1]
			} else {
				MEM[BUFFER[i][ADDR][1]] = BUFFER[i][VAL][1]
			};
		
		};
		BPTR[i] = -1;
	}
};

//////////////// The Concrete Implementation Model //////////////////

TMBeginLoop(i) = tau{LOC[i] = call(read,i,GLBADDR);} -> if (LOC[i] % 2 == 1) {TMBeginLoop(i)} else {beginRes.i.OK -> Skip};

TMBegin(i) = beginInv.i -> TMBeginLoop(i);

TMEnd2(i) = endRes.i.COMMIT -> Skip;

TMEnd(i) = endInv.i ->
	if (LOC[i] % 2 == 1) {
		BWrite(i,GLBADDR,LOC[i] + 1); TMEnd2(i)
	} else {
		TMEnd2(i)
	};

TMRead(i) = []a:{0..(SIZE-1)}@(readInv.i.a -> 
	tau{OUT[i] = call(read,i,a)} ->
	if (call(read,i,GLBADDR) == LOC[i]) {
		readRes.i.OUT[i] -> Skip
	} else {
		tau{OUT[i] = ABORT} -> readRes.i.OUT[i] -> Skip
	}
);

TMWrite(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(writeInv.i.a.v ->
	if (LOC[i] % 2 == 0) {
		ifa (call(read,i,GLBADDR) == LOC[i]) {
		  tau{call(fence,i); GLB = LOC[i] + 1} -> BWrite(i,a,v); tau{LOC[i]++;} -> tau{OUT[i] = OK;} -> writeRes.i.OUT[i] -> Skip
		} else {
		  tau -> tau{OUT[i] = ABORT} -> writeRes.i.OUT[i] -> Skip
		}
	} else {
		BWrite(i,a,v); tau{OUT[i] = OK} -> writeRes.i.OUT[i] -> Skip
	}
));

TMReadWrites(i) = (TMRead(i)[]TMWrite(i));(if (OUT[i] == ABORT) {Skip} else {TMReadWrites(i)[]TMEnd(i)});

Transaction(i) = TMBegin(i);TMReadWrites(i);

TML() = (|||x:{0..N-1}@Transaction(x))|||Flusher();

//////////////// The Abstract Specification Model //////////////////
ABeginLoop(i) = //atomic{[GLB % 2 == 0] tau{LOC[i] = GLB;} -> Skip} ; beginRes.i.OK -> Skip;
  (ifa (GLB % 2 == 0) {
 	tau{LOC[i] = GLB;} -> beginRes.i.OK -> Skip 
  } else {
    tau -> ABeginLoop(i)
  });

ABegin(i) = beginInv.i -> ABeginLoop(i);

AEnd(i) = endInv.i -> tau{if(LOC[i] % 2 == 1) { GLB++;};} -> endRes.i.COMMIT -> Skip;

ARead(i) = []a:{0..(SIZE-1)}@(readInv.i.a -> tau{if(GLB == LOC[i]) {OUT[i] = MEM[a]} else {OUT[i] = ABORT};} -> readRes.i.OUT[i] -> Skip);

AWrite(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(
	writeInv.i.a.v -> 
	tau{if (GLB != LOC[i]) {OUT[i] = ABORT}
		else { 
		   if (LOC[i] % 2 == 0) {LOC[i]++; GLB++};
    	   MEM[a] = v;
    	   OUT[i] = OK;}} -> 
    writeRes.i.OUT[i] -> Skip
));

AReadWrites(i) = (ARead(i)[]AWrite(i));(if (OUT[i] == ABORT) {Skip} else {AReadWrites(i)[]AEnd(i)});

TransactionAbs(i) = ABegin(i);AReadWrites(i);

TMLAbs() = |||x:{0..N-1}@(TransactionAbs(x));

//////////////// The Properties //////////////////
#assert TML() refines TMLAbs();
#assert TMLAbs() refines TML();


==> anc/PAT Files/TML-CGA.csp <==
////number of transactions
#define N 4;

#define SIZE 2;

#define MAXVAL 1;

#define OK 1111;
#define COMMIT 2222;
#define ABORT 3333;

var LOC[N];
var GLB = 0;
var OUT[N];
var MEM[SIZE];

////////////////The Concrete Implementation Model//////////////////
TMBeginLoop(i) = tau{LOC[i] = GLB;} -> if (LOC[i] % 2 == 1) {TMBeginLoop(i)} else {beginRes.i.OK -> Skip};
TMBegin(i) = beginInv.i -> TMBeginLoop(i);

TMEnd2(i) = endRes.i.COMMIT -> Skip;

TMEnd(i) = endInv.i -> if (LOC[i] % 2 == 1) {tau{GLB = LOC[i] + 1} -> TMEnd2(i)} else {TMEnd2(i)};

TMRead(i) = []a:{0..(SIZE-1)}@(readInv.i.a -> 
								tau{OUT[i] = MEM[a]} -> if (GLB == LOC[i]) {readRes.i.OUT[i] -> Skip} else {tau{OUT[i] = ABORT} -> readRes.i.OUT[i] -> Skip});
//
TMWrite(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(writeInv.i.a.v ->
	if (LOC[i] % 2 == 0) {
		ifa (GLB == LOC[i]) {
		  tau{GLB = LOC[i] + 1;} -> tau{LOC[i]++;} -> tau{MEM[a] = v;} -> tau{OUT[i] = OK;} -> writeRes.i.OUT[i] -> Skip
		} else {
		  tau -> tau{OUT[i] = ABORT} -> writeRes.i.OUT[i] -> Skip
		}
	} else {
		tau{MEM[a] = v} -> tau{OUT[i] = OK} -> writeRes.i.OUT[i] -> Skip
	}
));

TMReadWrites2(i) = (TMRead(i)[]TMWrite(i));(if (OUT[i] == ABORT) {Skip} else {TMEnd(i)});

TMReadWrites(i) = (TMRead(i)[]TMWrite(i));(if (OUT[i] == ABORT) {Skip} else {TMEnd(i)});

Transaction(i) = TMBegin(i);TMReadWrites(i);

TML() = |||x:{0..N-1}@Transaction(x);

////////////////The Abstract Specification Model//////////////////
ABeginLoop(i) = //atomic{[GLB % 2 == 0] tau{LOC[i] = GLB;} -> Skip} ; beginRes.i.OK -> Skip;
  (ifa (GLB % 2 == 0) {
 	tau{LOC[i] = GLB;} -> beginRes.i.OK -> Skip 
  } else {
    tau -> ABeginLoop(i)
  });

ABegin(i) = beginInv.i -> ABeginLoop(i);

AEnd(i) = endInv.i -> tau{if(LOC[i] % 2 == 1) { GLB++;};} -> endRes.i.COMMIT -> Skip;

ARead(i) = []a:{0..(SIZE-1)}@(readInv.i.a -> tau{if(GLB == LOC[i]) {OUT[i] = MEM[a]} else {OUT[i] = ABORT};} -> readRes.i.OUT[i] -> Skip);

AWrite(i) = []a:{0..(SIZE-1)}@([]v:{0..MAXVAL}@(
	writeInv.i.a.v -> 
	tau{if (GLB != LOC[i]) {OUT[i] = ABORT}
		else { 
		   if (LOC[i] % 2 == 0) {LOC[i]++; GLB++};
    	   MEM[a] = v;
    	   OUT[i] = OK;}} -> 
    writeRes.i.OUT[i] -> Skip
));

AReadWrites2(i) = (ARead(i)[]AWrite(i));(if (OUT[i] == ABORT) {Skip} else {AEnd(i)});

AReadWrites(i) = (ARead(i)[]AWrite(i));(if (OUT[i] == ABORT) {Skip} else {AEnd(i)});

TransactionAbs(i) = ABegin(i);AReadWrites(i);

TMLAbs() = |||x:{0..N-1}@(TransactionAbs(x));

////////////////The Properties//////////////////
#assert TML() refines TMLAbs();
#assert TMLAbs() refines TML();


==> anc/README <==

Isabelle Files
==============

The Isabelle directory contains our proof scripts for Isabelle
2016. They rely on the IOA library which is part of the default
Isabelle distribution. However, note that several of the imports
statements in the IOA library are incorrect by default and need to be
changed from

imports HOLCF

to

imports "../HOLCF"

PAT Files
=========

Our PAT files were created with PAT 3.5.1, which can be downloaded from:

pat.comp.nus.edu.sg

NORec-C
=======

Variant C implementations of the NORec algorithm are included. They
are based of Diegues et al's implementation of NORec available on
github at:

https://github.com/nmldiegues/tm-study-pact14

which is in turn based on the STAMP benchmarking suite for
transactional memory

https://github.com/daveboutcher/stamp-mp

The files included are drop-in replacements for the norec.c file in
Diegues et al's variant of the STAMP benchmarking suite.
